Properties of perfect transitive binary codes of length 15 and extended perfect transitive binary codes of length 16

Some properties of perfect transitive binary codes of length 15 and extended perfect transitive binary codes of length 16 are presented for reference purposes.

==> anc/Perfect15.txt <==
#         r(C)      k(C)
1         13        6   
2         12        9   
3         12        7   
4         12        8   
5         12        8   
6         12        9   
7         12        9   
8         12        7   
9         12        7   
10        12        7   
11        12        7   
12        12        7   
13        13        5   
14        12        7   
15        13        4   
16        13        4   
17        12        7   
18        12        7   
19        12        7   
20        12        7   
21        13        4   
22        14        4   
23        13        6   
24        13        6   
25        13        4   
26        13        5   
27        13        5   
28        13        5   
29        13        4   
30        13        4   
31        13        4   
32        13        4   
33        13        4   
34        13        4   
35        13        5   
36        13        5   
37        13        5   
38        13        5   
39        13        5   
40        13        4   
41        13        4   
42        13        4   
43        13        4   
44        13        5   
45        14        5   
46        14        5   
47        14        5   
48        14        5   
49        13        5   
50        13        5   
51        13        7   
52        13        7   
53        13        7   
54        13        7   
55        13        5   
56        13        5   
57        13        5   
58        13        6   
59        13        6   
60        13        6   
61        13        6   
62        13        6   
63        13        6   
64        13        6   
65        13        6   
66        13        5   
67        13        5   
68        13        5   
69        13        5   
70        13        5   
71        13        5   
72        13        5   
73        13        5   
74        13        5   
75        13        5   
76        13        5   
77        13        5   
78        13        5   
79        13        5   
80        13        7   
81        13        7   
82        14        5   
83        14        5   
84        14        5   
85        13        7   
86        13        7   
87        13        7   
88        13        6   
89        13        6   
90        13        6   
91        13        6   
92        13        6   
93        13        5   
94        13        5   
95        13        6   
96        13        6   
97        14        4   
98        14        4   
99        13        6   
100       13        6   
101       13        6   
102       13        6   
103       13        4   
104       13        4   
105       13        4   
106       13        4   
107       13        4   
108       13        5   
109       13        5   
110       13        4   
111       13        4   
112       13        4   
113       13        4   
114       13        4   
115       13        6   
116       13        6   
117       13        6   
118       13        6   
119       13        6   
120       13        4   
121       13        4   
122       13        4   
123       13        4   
124       13        4   
125       13        5   
126       13        5   
127       13        5   
128       13        5   
129       13        5   
130       13        5   
131       13        5   
132       13        5   
133       13        5   
134       13        5   
135       13        4   
136       13        4   
137       13        4   
138       13        4   
139       13        4   
140       13        4   
141       13        4   
142       13        5   
143       13        5   
144       13        5   
145       13        4   
146       13        4   
147       13        4   
148       13        5   
149       13        5   
150       13        4   
151       13        4   
152       13        4   
153       13        4   
154       13        4   
155       13        4   
156       13        4   
157       13        5   
158       13        5   
159       13        5   
160       13        7   
161       13        7   
162       13        4   
163       13        6   
164       13        6   
165       14        5   
166       14        5   
167       14        5   
168       13        6   
169       13        6   
170       13        6   
171       14        3   
172       14        3   
173       13        5   
174       13        5   
175       13        4   
176       13        4   
177       14        2   
178       13        4   
179       13        4   
180       13        4   
181       13        4   
182       13        4   
183       13        5   
184       13        5   
185       13        5   
186       13        4   
187       13        5   
188       13        5   
189       13        5   
190       13        5   
191       13        4   
192       13        4   
193       13        4   
194       13        4   
195       14        5   
196       14        5   
197       13        6   
198       13        6   
199       13        6   
200       13        6   
201       13        6   
202       14        3   
203       14        3   
204       13        5   
205       13        5   
206       13        5   
207       13        5   
208       13        5   
209       13        5   
210       14        3   
211       14        3   
212       13        5   
213       13        5   
214       13        7   
215       13        7   
216       13        7   
217       13        7   
218       13        6   
219       13        6   
220       13        6   
221       13        6   
222       13        6   
223       13        6   
224       13        6   
225       13        6   
226       13        6   
227       13        5   
228       13        5   
229       13        5   
230       13        5   
231       13        6   
232       13        6   
233       13        6   
234       13        6   
235       13        4   
236       13        4   
237       13        4   
238       13        4   
239       13        6   
240       13        6   
241       13        6   
242       13        6   
243       13        5   
244       13        5   
245       13        5   
246       13        5   
247       13        5   
248       13        5   
249       13        5   
250       13        5   
251       13        5   
252       13        5   
253       13        4   
254       13        4   
255       13        4   
256       13        4   
257       13        4   
258       13        6   
259       13        6   
260       13        6   
261       13        6   
262       13        5   
263       13        5   
264       13        5   
265       13        5   
266       13        5   
267       13        5   
268       13        5   
269       13        5   
270       13        5   
271       13        5   
272       13        5   
273       13        5   
274       13        5   
275       13        6   
276       13        6   
277       13        6   
278       13        6   
279       13        6   
280       13        4   
281       13        4   
282       13        6   
283       13        6   
284       13        6   
285       13        4   
286       13        4   
287       13        4   
288       13        4   
289       13        4   
290       13        4   
291       13        4   
292       13        4   
293       13        4   
294       13        5   
295       13        5   
296       13        5   
297       13        5   
298       13        5   
299       13        5   
300       13        5   
301       13        5   
302       13        5   
303       13        5   
304       13        4   
305       13        4   
306       13        4   
307       13        5   
308       13        5   
309       13        5   
310       13        4   
311       13        5   
312       13        5   
313       13        5   
314       13        5   
315       13        6   
316       13        6   
317       13        6   
318       13        4   
319       13        4   
320       13        4   
321       13        4   
322       13        4   
323       13        4   
324       13        6   
325       13        6   
326       13        6   
327       13        4   
328       13        6   
329       13        6   
330       13        6   
331       13        5   
332       13        5   
333       13        5   
334       13        5   
335       13        5   
336       13        4   
337       13        4   
338       13        4   
339       13        4   
340       13        4   
341       13        6   
342       13        6   
343       13        6   
344       13        6   
345       13        6   
346       13        6   
347       13        6   
348       13        4   
349       13        4   
350       13        4   
351       13        4   
352       13        4   
353       13        4   
354       13        4   
355       13        6   
356       13        6   
357       13        6   
358       13        6   
359       13        6   
360       13        6   
361       13        4   
362       13        5   
363       13        4   
364       13        5   
365       13        5   
366       13        5   
367       13        5   
368       13        5   
369       13        4   
370       13        4   
371       13        5   
372       13        5   
373       13        4   
374       13        4   
375       13        4   
376       13        4   
377       13        4   
378       13        4   
379       13        4   
380       13        4   
381       13        4   
382       13        4   
383       13        4   
384       13        4   
385       13        4   
386       13        6   
387       13        6   
388       13        6   
389       13        6   
390       13        6   
391       13        6   
392       13        6   
393       13        6   
394       13        6   
395       13        6   
396       13        6   
397       13        6   
398       14        4   
399       13        6   
400       14        3   
401       13        6   
402       13        6   
403       13        5   
404       13        5   
405       13        5   
406       13        5   
407       13        5   
408       13        4   
409       13        4   
410       13        4   
411       13        6   
412       13        6   
413       13        6   
414       13        4   
415       13        4   
416       13        4   
417       13        4   
418       13        5   
419       13        5   
420       13        6   
421       13        6   
422       13        6   
423       13        6   
424       13        6   
425       13        6   
426       13        6   
427       13        6   
428       13        6   
429       13        4   
430       13        5   
431       13        5   
432       13        5   
433       13        5   
434       13        5   
435       13        5   
436       13        5   
437       13        4   
438       13        4   
439       13        4   
440       13        4   
441       13        4   
442       13        4   
443       13        4   
444       13        5   
445       13        5   
446       13        5   
447       13        5   
448       13        4   
449       13        4   
450       13        4   
451       13        4   
452       13        4   
453       13        5   
454       13        5   
455       13        5   
456       13        5   
457       13        5   
458       13        5   
459       13        5   
460       13        5   
461       13        4   
462       13        4   
463       13        6   
464       13        6   
465       13        6   
466       13        6   
467       13        4   
468       13        4   
469       13        5   
470       13        5   
471       13        5   
472       13        5   
473       13        5   
474       13        4   
475       13        4   
476       13        4   
477       13        4   
478       13        4   
479       13        4   
480       13        5   
481       13        5   
482       13        5   
483       13        5   
484       13        5   
485       13        5   
486       13        5   
487       13        5   
488       13        5   
489       13        5   
490       13        5   
491       13        4   
492       13        4   
493       13        6   
494       13        6   
495       14        5   
496       14        5   
497       13        4   
498       13        4   
499       13        4   
500       13        4   
501       13        4   
502       13        4   
503       13        5   
504       13        5   
505       13        5   
506       13        5   
507       13        5   
508       13        4   
509       13        4   
510       13        5   
511       13        5   
512       13        5   
513       13        5   
514       13        5   
515       13        5   
516       13        4   
517       13        4   
518       13        4   
519       13        6   
520       13        6   
521       13        4   
522       13        4   
523       13        4   
524       13        4   
525       13        4   
526       13        4   
527       13        4   
528       13        4   
529       13        5   
530       13        5   
531       13        5   
532       13        5   
533       13        4   
534       13        4   
535       13        4   
536       13        4   
537       13        4   
538       13        4   
539       13        4   
540       13        4   
541       13        4   
542       13        4   
543       13        4   
544       13        4   
545       13        5   
546       13        5   
547       13        5   
548       13        5   
549       13        5   
550       13        5   
551       13        5   
552       13        5   
553       13        5   
554       13        4   
555       13        5   
556       13        5   
557       13        4   
558       13        4   
559       13        5   
560       13        5   
561       13        5   
562       13        5   
563       13        5   
564       13        5   
565       13        5   
566       13        4   
567       13        4   
568       13        5   
569       13        5   
570       13        5   
571       13        4   
572       13        4   
573       13        4   
574       13        5   
575       13        5   
576       13        5   
577       13        5   
578       13        5   
579       13        5   
580       13        5   
581       13        5   
582       13        5   
583       13        5   
584       13        5   
585       13        5   
586       13        5   
587       13        5   
588       13        5   
589       13        5   
590       13        5   
591       13        5   
592       13        5   
593       13        5   
594       13        5   
595       13        5   
596       13        5   
597       13        5   
598       13        4   
599       13        4   
600       13        4   
601       13        4   
602       13        4   
603       13        5   
604       13        5   
605       13        6   
606       13        6   
607       13        6   
608       13        6   
609       13        6   
610       13        4   
611       13        4   
612       13        4   
613       13        5   
614       13        5   
615       13        5   
616       13        4   
617       13        4   
618       13        4   
619       14        3   
620       14        3   
621       14        3   
622       14        4   
623       14        4   
624       14        4   
625       14        4   
626       14        4   
627       14        4   
628       14        4   
629       14        5   
630       14        5   
631       14        5   
632       14        5   
633       14        5   
634       14        5   
635       14        4   
636       14        4   
637       14        4   
638       14        4   
639       14        5   
640       14        5   
641       14        5   
642       14        5   
643       14        5   
644       14        5   
645       14        5   
646       14        5   
647       14        5   
648       14        5   
649       14        5   
650       14        5   
651       14        5   
652       14        5   
653       14        5   
654       14        5   
655       14        5   
656       14        4   
657       14        4   
658       14        5   
659       14        5   
660       14        5   
661       14        5   
662       14        5   
663       14        5   
664       14        5   
665       14        5   
666       14        5   
667       14        3   
668       14        2   
669       14        5   
670       11        11  
671       12        8   
672       12        7   
673       13        5   
674       13        5   
675       13        6   
676       13        6   
677       13        6   
678       13        8   
679       13        8   
680       13        6   
681       13        6   
682       13        6   
683       13        6   
684       13        5   
685       13        5   
686       13        7   
687       14        6   
688       13        6   
689       13        8   
690       13        8   
691       13        8   
692       14        7   
693       14        7   
694       13        8   
695       13        8   
696       13        7   
697       13        7   
698       13        7   
699       13        6   
700       13        6   
701       13        7   
702       13        7   
703       13        7   
704       13        7   
705       13        7   
706       13        4   
707       13        4   
708       13        6   
709       13        6   
710       13        5   
711       13        5   
712       13        6   
713       13        6   
714       13        6   
715       13        6   
716       13        5   
717       13        5   
718       13        5   
719       13        6   
720       13        6   
721       13        6   
722       13        8   
723       13        8   
724       13        8   
725       13        6   
726       13        6   
727       13        6   
728       14        5   
729       14        5   
730       13        7   
731       13        7   
732       13        6   
733       13        6   
734       13        6   
735       14        4   
736       13        6   
737       13        6   
738       13        6   
739       13        6   
740       13        6   
741       13        6   
742       13        6   
743       13        6   
744       14        4   
745       13        6   
746       14        4   
747       13        7   
748       13        7   
749       13        5   
750       13        5   
751       13        5   
752       13        5   
753       13        5   
754       13        8   
755       13        6   
756       13        6   
757       13        6   
758       13        6   
759       13        6   
760       13        6   
761       13        6   
762       13        6   
763       13        6   
764       13        6   
765       13        5   
766       13        5   
767       13        5   
768       13        6   
769       13        6   
770       13        8   
771       13        8   
772       13        6   
773       13        6   
774       13        5   
775       13        5   
776       13        5   
777       13        5   
778       13        5   
779       13        4   
780       13        4   
781       13        4   
782       13        4   
783       13        4   
784       13        4   
785       13        4   
786       13        4   
787       13        4   
788       13        4   
789       13        4   
790       13        4   
791       13        4   
792       13        4   
793       13        4   
794       13        4   
795       13        4   
796       13        4   
797       13        5   
798       13        5   
799       13        4   
800       13        4   
801       13        4   
802       13        5   
803       13        5   
804       13        5   
805       13        5   
806       13        5   
807       13        5   
808       14        4   
809       14        4   
810       14        5   
811       14        5   
812       14        4   
813       14        4   
814       14        5   
815       14        5   
816       14        4   
817       14        4   
818       14        3   
819       14        3   
820       14        5   
821       14        5   
822       14        4   
823       14        4   
824       14        3   
825       14        3   
826       14        4   
827       14        4   
828       14        3   
829       14        3   
830       14        3   
831       14        3   
832       14        3   
833       14        3   
834       14        3   
835       14        3   
836       14        3   
837       14        3   
838       14        3   
839       14        5   
840       14        5   
841       14        3   
842       14        3   
843       14        5   
844       14        3   
845       14        3   
846       14        4   
847       14        4   
848       14        3   
849       14        3   
850       14        3   
851       14        3   
852       14        3   
853       14        2   
854       14        3   
855       14        3   
856       14        3   
857       15        4   
858       15        4   
859       15        4   
860       15        5   
861       14        3   
862       14        3   
863       14        3   
864       14        3   
865       14        4   
866       14        4   
867       14        4   
868       14        3   
869       14        3   
870       14        3   
871       14        3   
872       14        3   
873       14        3   
874       14        3   
875       14        3   
876       14        3   
877       14        3   
878       14        3   
879       14        3   
880       14        3   
881       14        3   
882       14        3   
883       14        3   
884       14        3   
885       14        3   
886       14        3   
887       14        3   
888       14        2   
889       14        2   
890       14        3   
891       14        3   
892       14        3   
893       14        3   
894       14        3   
895       14        3   
896       14        3   
897       14        3   
898       14        3   
899       14        3   
900       14        3   
901       14        3   
902       14        3   
903       14        3   
904       14        3   
905       14        3   
906       14        3   
907       14        3   
908       14        3   
909       14        3   
910       14        3   
911       14        3   
912       14        3   
913       14        3   
914       14        2   
915       14        2   
916       14        3   
917       14        3   
918       14        3   
919       14        3   
920       14        3   
921       14        3   
922       14        3   
923       14        3   
924       14        3   
925       14        3   
926       14        3   
927       14        3   
928       14        3   
929       14        3   
930       14        4   
931       14        4   
932       14        4   
933       14        3   
934       14        3   
935       14        3   
936       14        3   
937       14        3   
938       14        3   
939       14        3   
940       14        3   
941       14        5   
942       14        5   
943       14        5   
944       14        3   
945       14        3   
946       14        2   
947       14        2   
948       14        3   
949       14        3   
950       14        3   
951       14        3   
952       14        3   
953       14        3   
954       14        5   
955       14        5   
956       14        5   
957       14        3   
958       14        3   
959       14        3   
960       14        4   
961       14        4   
962       14        4   
963       14        3   
964       14        3   
965       14        3   
966       14        4   
967       14        4   
968       14        4   
969       14        4   
970       14        5   
971       14        5   
972       14        5   
973       14        5   
974       14        4   
975       14        4   
976       14        4   
977       14        4   
978       14        5   
979       14        5   
980       14        4   
981       14        4   
982       14        4   
983       14        4   
984       14        4   
985       14        4   
986       14        4   
987       14        5   
988       14        5   
989       14        3   
990       14        3   
991       14        4   
992       14        4   
993       14        4   
994       14        4   
995       14        5   
996       14        5   
997       14        3   
998       14        3   
999       14        4   
1000      14        4   
1001      14        4   
1002      14        4   
1003      14        4   
1004      14        3   
1005      14        3   
1006      14        3   
1007      14        3   
1008      14        3   
1009      14        3   
1010      14        3   
1011      14        3   
1012      14        3   
1013      14        3   
1014      14        3   
1015      14        3   
1016      14        3   
1017      14        2   
1018      14        3   
1019      14        3   
1020      14        3   
1021      14        4   
1022      14        4   
1023      14        3   
1024      14        3   
1025      14        3   
1026      14        3   
1027      14        3   
1028      14        3   
1029      14        3   
1030      14        4   
1031      14        4   
1032      14        4   
1033      14        4   
1034      14        4   
1035      14        4   
1036      14        4   
1037      14        2   
1038      14        2   
1039      14        2   
1040      14        3   
1041      14        3   
1042      14        3   
1043      14        3   
1044      14        2   
1045      14        2   
1046      14        2   
1047      14        2   
1048      14        2   
1049      14        3   
1050      14        3   
1051      14        3   
1052      14        3   
1053      14        3   
1054      14        3   
1055      14        3   
1056      14        3   
1057      14        3   
1058      14        3   
1059      14        3   
1060      14        3   
1061      14        4   
1062      14        4   
1063      14        4   
1064      14        4   
1065      14        4   
1066      14        4   
1067      14        4   
1068      14        4   
1069      14        3   
1070      14        3   
1071      14        3   
1072      14        3   
1073      14        3   
1074      14        3   
1075      14        3   
1076      14        3   
1077      14        3   
1078      14        3   
1079      14        3   
1080      14        3   
1081      14        2   
1082      14        2   
1083      14        3   
1084      14        3   
1085      14        3   
1086      14        3   
1087      14        2   
1088      14        2   
1089      14        2   
1090      14        2   
1091      14        2   
1092      14        2   
1093      14        2   
1094      14        3   
1095      14        2   
1096      14        3   
1097      14        3   
1098      14        3   
1099      14        2   
1100      14        2   
1101      14        2   
1102      14        2   
1103      14        2   
1104      14        3   
1105      14        3   
1106      14        2   
1107      14        2   
1108      14        3   
1109      14        3   
1110      14        3   
1111      14        3   
1112      14        3   
1113      14        4   
1114      14        4   
1115      14        4   
1116      14        4   
1117      14        4   
1118      14        4   
1119      14        3   
1120      14        3   
1121      14        3   
1122      14        3   
1123      14        3   
1124      14        3   
1125      14        3   
1126      14        3   
1127      14        3   
1128      14        3   
1129      14        3   
1130      14        3   
1131      14        3   
1132      14        3   
1133      14        3   
1134      14        3   
1135      14        3   
1136      14        3   
1137      14        3   
1138      14        3   
1139      14        3   
1140      14        3   
1141      14        2   
1142      14        2   
1143      14        2   
1144      14        2   
1145      14        2   
1146      14        2   
1147      14        2   
1148      14        3   
1149      14        3   
1150      14        3   
1151      14        3   
1152      14        3   
1153      14        3   
1154      14        3   
1155      14        3   
1156      14        2   
1157      14        2   
1158      14        2   
1159      14        2   
1160      14        5   
1161      14        5   
1162      14        5   
1163      14        2   
1164      14        2   
1165      14        2   
1166      14        2   
1167      14        3   
1168      14        3   
1169      14        4   
1170      14        4   
1171      14        3   
1172      14        3   
1173      14        2   
1174      14        2   
1175      14        3   
1176      14        3   
1177      14        3   
1178      14        3   
1179      14        3   
1180      14        3   
1181      14        3   
1182      14        3   
1183      14        3   
1184      14        3   
1185      14        3   
1186      14        3   
1187      14        3   
1188      14        3   
1189      14        3   
1190      14        3   
1191      14        3   
1192      14        3   
1193      14        3   
1194      14        3   
1195      14        3   
1196      14        3   
1197      14        3   
1198      14        3   
1199      14        3   
1200      14        3   
1201      14        3   
1202      14        3   
1203      14        3   
1204      14        4   
1205      14        4   
1206      14        4   
1207      14        3   
1208      14        3   
1209      14        3   
1210      14        3   
1211      14        3   
1212      14        3   
1213      14        2   
1214      14        2   
1215      14        2   
1216      14        2   
1217      14        3   
1218      14        3   
1219      14        3   
1220      14        3   
1221      14        3   
1222      14        3   
1223      14        3   
1224      14        3   
1225      14        3   
1226      14        3   
1227      14        3   
1228      14        3   
1229      14        3   
1230      14        3   
1231      14        3   
1232      14        3   
1233      14        3   
1234      14        3   
1235      14        3   
1236      14        3   
1237      14        4   
1238      14        4   
1239      14        4   
1240      14        3   
1241      14        3   
1242      14        3   
1243      14        3   
1244      14        3   
1245      14        3   
1246      14        3   
1247      14        3   
1248      14        2   
1249      14        3   
1250      14        3   
1251      14        3   
1252      14        3   
1253      14        3   
1254      14        3   
1255      14        3   
1256      14        4   
1257      14        4   
1258      14        4   
1259      14        4   
1260      14        4   
1261      14        4   
1262      14        4   
1263      14        2   
1264      14        2   
1265      14        3   
1266      14        3   
1267      14        3   
1268      14        3   
1269      14        3   
1270      14        3   
1271      14        3   
1272      14        3   
1273      14        2   
1274      14        3   
1275      14        3   
1276      14        3   
1277      14        3   
1278      14        3   
1279      14        3   
1280      14        3   
1281      14        2   
1282      14        2   
1283      14        2   
1284      14        4   
1285      14        4   
1286      14        4   
1287      14        4   
1288      14        4   
1289      14        2   
1290      14        2   
1291      14        3   
1292      14        3   
1293      14        3   
1294      14        3   
1295      14        3   
1296      14        3   
1297      14        4   
1298      14        4   
1299      14        2   
1300      14        3   
1301      14        3   
1302      14        4   
1303      14        4   
1304      14        4   
1305      14        4   
1306      14        4   
1307      14        4   
1308      14        4   
1309      14        4   
1310      14        4   
1311      14        4   
1312      14        4   
1313      14        5   
1314      14        5   
1315      14        5   
1316      14        5   
1317      14        5   
1318      14        5   
1319      14        4   
1320      14        4   
1321      14        4   
1322      14        3   
1323      14        3   
1324      14        4   
1325      14        4   
1326      14        4   
1327      14        4   
1328      14        4   
1329      14        4   
1330      14        4   
1331      14        4   
1332      14        3   
1333      14        3   
1334      14        3   
1335      14        3   
1336      14        3   
1337      14        3   
1338      14        3   
1339      14        3   
1340      14        3   
1341      14        3   
1342      14        3   
1343      14        4   
1344      14        4   
1345      14        4   
1346      14        4   
1347      14        4   
1348      14        4   
1349      14        4   
1350      14        4   
1351      14        4   
1352      14        4   
1353      14        4   
1354      14        4   
1355      14        4   
1356      14        4   
1357      14        4   
1358      14        3   
1359      14        3   
1360      14        3   
1361      14        3   
1362      14        3   
1363      14        3   
1364      14        3   
1365      14        3   
1366      14        3   
1367      14        4   
1368      14        4   
1369      14        4   
1370      14        5   
1371      14        5   
1372      14        5   
1373      14        4   
1374      14        4   
1375      14        5   
1376      14        5   
1377      14        4   
1378      14        4   
1379      14        4   
1380      14        4   
1381      14        4   
1382      14        4   
1383      14        4   
1384      14        4   
1385      14        4   
1386      14        4   
1387      14        4   
1388      14        3   
1389      14        3   
1390      14        4   
1391      14        4   
1392      14        2   
1393      14        4   
1394      14        4   
1395      14        3   
1396      14        3   
1397      14        5   
1398      14        5   
1399      14        5   
1400      14        3   
1401      14        3   
1402      14        3   
1403      14        4   
1404      14        4   
1405      14        4   
1406      14        4   
1407      14        4   
1408      14        4   
1409      14        4   
1410      14        4   
1411      14        4   
1412      14        4   
1413      14        4   
1414      14        4   
1415      14        4   
1416      14        5   
1417      14        5   
1418      14        5   
1419      14        5   
1420      14        5   
1421      14        4   
1422      14        4   
1423      14        4   
1424      14        4   
1425      14        4   
1426      14        5   
1427      14        5   
1428      14        5   
1429      14        4   
1430      14        4   
1431      14        5   
1432      14        5   
1433      14        5   
1434      14        5   
1435      14        5   
1436      14        5   
1437      14        5   
1438      14        5   
1439      14        5   
1440      14        5   
1441      14        5   
1442      14        5   
1443      14        4   
1444      14        4   
1445      14        4   
1446      14        4   
1447      14        4   
1448      14        5   
1449      14        5   
1450      14        5   
1451      14        5   
1452      14        5   
1453      14        6   
1454      14        6   
1455      14        6   
1456      14        6   
1457      14        6   
1458      14        6   
1459      14        6   
1460      14        6   
1461      14        6   
1462      14        5   
1463      14        5   
1464      14        5   
1465      14        5   
1466      14        5   
1467      14        5   
1468      14        5   
1469      14        5   
1470      14        5   
1471      14        5   
1472      14        5   
1473      14        4   
1474      14        4   
1475      14        6   
1476      14        6   
1477      14        6   
1478      14        6   
1479      14        4   
1480      14        4   
1481      14        4   
1482      14        4   
1483      14        4   
1484      14        4   
1485      14        4   
1486      14        6   
1487      14        6   
1488      14        5   
1489      14        5   
1490      14        5   
1491      14        4   
1492      14        4   
1493      14        4   
1494      14        5   
1495      14        5   
1496      14        5   
1497      14        4   
1498      14        4   
1499      14        4   
1500      14        4   
1501      14        5   
1502      14        5   
1503      14        5   
1504      14        4   
1505      14        3   
1506      14        3   
1507      14        5   
1508      14        5   
1509      14        4   
1510      14        4   
1511      14        3   
1512      14        3   
1513      14        3   
1514      14        3   
1515      14        3   
1516      14        3   
1517      14        3   
1518      14        3   
1519      14        3   
1520      14        4   
1521      14        4   
1522      14        4   
1523      14        3   
1524      14        3   
1525      14        4   
1526      14        4   
1527      14        4   
1528      14        4   
1529      14        4   
1530      14        4   
1531      14        4   
1532      14        4   
1533      14        4   
1534      14        4   
1535      14        4   
1536      14        4   
1537      14        4   
1538      14        4   
1539      14        3   
1540      14        3   
1541      14        3   
1542      14        4   
1543      14        4   
1544      14        4   
1545      14        4   
1546      14        4   
1547      14        4   
1548      14        4   
1549      14        4   
1550      14        4   
1551      14        3   
1552      14        3   
1553      14        3   
1554      14        4   
1555      14        4   
1556      14        5   
1557      14        5   
1558      14        5   
1559      14        5   
1560      14        3   
1561      14        3   
1562      14        3   
1563      14        4   
1564      14        4   
1565      14        4   
1566      14        4   
1567      14        4   
1568      14        4   
1569      14        4   
1570      14        3   
1571      14        3   
1572      14        3   
1573      14        3   
1574      14        4   
1575      14        3   
1576      14        3   
1577      14        3   
1578      14        4   
1579      14        4   
1580      14        4   
1581      14        3   
1582      14        3   
1583      14        3   
1584      14        3   
1585      14        3   
1586      14        3   
1587      14        3   
1588      14        3   
1589      14        3   
1590      14        3   
1591      14        3   
1592      14        3   
1593      14        3   
1594      14        4   
1595      14        4   
1596      14        4   
1597      14        4   
1598      14        4   
1599      14        5   
1600      14        5   
1601      14        5   
1602      14        5   
1603      14        4   
1604      14        4   
1605      14        4   
1606      14        3   
1607      14        3   
1608      14        3   
1609      14        3   
1610      14        3   
1611      14        4   
1612      14        4   
1613      14        4   
1614      14        4   
1615      14        4   
1616      14        4   
1617      14        4   
1618      14        4   
1619      14        4   
1620      14        5   
1621      14        5   
1622      14        5   
1623      14        5   
1624      14        4   
1625      14        4   
1626      14        4   
1627      14        4   
1628      14        4   
1629      14        3   
1630      14        3   
1631      14        4   
1632      14        4   
1633      14        4   
1634      14        4   
1635      14        4   
1636      14        4   
1637      14        4   
1638      14        4   
1639      14        4   
1640      14        4   
1641      14        4   
1642      14        3   
1643      14        3   
1644      14        3   
1645      14        4   
1646      14        5   
1647      14        5   
1648      14        3   
1649      14        3   
1650      14        3   
1651      14        3   
1652      14        3   
1653      14        3   
1654      14        3   
1655      14        4   
1656      14        4   
1657      14        4   
1658      14        4   
1659      14        4   
1660      14        2   
1661      14        3   
1662      14        3   
1663      14        3   
1664      14        3   
1665      14        3   
1666      14        3   
1667      14        2   
1668      14        3   
1669      14        3   
1670      14        3   
1671      14        3   
1672      14        3   
1673      14        3   
1674      14        4   
1675      14        4   
1676      14        4   
1677      14        4   
1678      14        4   
1679      14        4   
1680      14        4   
1681      14        4   
1682      14        4   
1683      14        3   
1684      14        3   
1685      14        3   
1686      14        3   
1687      14        3   
1688      14        5   
1689      14        5   
1690      14        5   
1691      14        5   
1692      14        5   
1693      14        5   
1694      14        5   
1695      14        5   
1696      14        5   
1697      14        4   
1698      14        4   
1699      14        3   
1700      14        2   
1701      14        3   
1702      14        3   
1703      14        3   
1704      14        3   
1705      14        3   
1706      14        2   
1707      14        2   
1708      14        2   
1709      14        4   
1710      14        4   
1711      14        2   
1712      14        2   
1713      14        4   
1714      14        4   
1715      14        4   
1716      14        4   
1717      14        4   
1718      14        4   
1719      14        4   
1720      14        4   
1721      14        2   
1722      14        4   
1723      14        4   
1724      14        4   
1725      14        5   
1726      14        5   
1727      14        5   
1728      14        5   
1729      14        5   
1730      14        5   
1731      14        4   
1732      14        4   
1733      14        4   
1734      14        4   
1735      14        4   
1736      14        4   
1737      14        3   
1738      14        3   
1739      14        3   
1740      14        3   
1741      14        3   
1742      14        3   
1743      14        4   
1744      14        4   
1745      14        4   
1746      14        4   
1747      14        4   
1748      14        4   
1749      14        4   
1750      14        4   
1751      14        4   
1752      14        3   
1753      14        3   
1754      14        3   
1755      14        4   
1756      14        4   
1757      14        4   
1758      14        4   
1759      14        4   
1760      14        4   
1761      14        4   
1762      14        4   
1763      14        5   
1764      14        5   
1765      14        5   
1766      14        5   
1767      14        5   
1768      14        5   
1769      14        4   
1770      14        4   
1771      14        4   
1772      14        4   
1773      14        4   
1774      14        4   
1775      14        4   
1776      14        4   
1777      14        4   
1778      14        5   
1779      14        5   
1780      14        5   
1781      14        5   
1782      14        5   
1783      14        4   
1784      14        4   
1785      14        4   
1786      14        4   
1787      14        5   
1788      14        5   
1789      14        5   
1790      14        5   
1791      14        4   
1792      14        4   
1793      14        4   
1794      14        4   
1795      14        4   
1796      14        4   
1797      14        4   
1798      14        4   
1799      14        4   
1800      14        4   
1801      14        4   
1802      14        4   
1803      14        4   
1804      14        4   
1805      14        4   
1806      14        4   
1807      14        4   
1808      14        4   
1809      14        5   
1810      14        5   
1811      14        5   
1812      14        4   
1813      14        4   
1814      14        4   
1815      14        5   
1816      14        5   
1817      14        4   
1818      14        4   
1819      14        4   
1820      14        4   
1821      14        4   
1822      14        4   
1823      14        4   
1824      14        4   
1825      14        4   
1826      14        4   
1827      14        4   
1828      14        4   
1829      14        4   
1830      14        4   
1831      14        4   
1832      14        4   
1833      14        4   
1834      14        3   
1835      14        3   
1836      14        3   
1837      14        4   
1838      14        4   
1839      14        4   
1840      14        4   
1841      14        4   
1842      14        4   
1843      14        4   
1844      14        4   
1845      14        4   
1846      14        4   
1847      14        4   
1848      14        2   
1849      14        4   
1850      14        4   
1851      14        4   
1852      14        4   
1853      14        4   
1854      14        4   
1855      14        4   
1856      14        4   
1857      14        4   
1858      14        4   
1859      14        3   
1860      14        3   
1861      14        3   
1862      14        3   
1863      14        3   
1864      14        3   
1865      14        3   
1866      14        3   
1867      14        3   
1868      14        3   
1869      14        3   
1870      14        3   
1871      14        3   
1872      14        4   
1873      14        4   
1874      14        4   
1875      14        5   
1876      14        5   
1877      14        5   
1878      14        4   
1879      14        4   
1880      14        4   
1881      14        5   
1882      14        5   
1883      14        4   
1884      14        4   
1885      14        4   
1886      14        3   
1887      15        3   
1888      15        3   
1889      15        4   
1890      14        4   
1891      14        4   
1892      14        4   
1893      14        4   
1894      14        6   
1895      14        4   
1896      14        4   
1897      14        3   
1898      14        3   
1899      14        4   
1900      14        4   
1901      14        4   
1902      14        4   
1903      14        4   
1904      14        5   
1905      14        5   
1906      14        6   
1907      14        6   
1908      14        4   
1909      14        4   
1910      14        4   
1911      14        4   
1912      14        4   
1913      14        4   
1914      14        4   
1915      14        4   
1916      14        4   
1917      14        4   
1918      14        4   
1919      14        4   
1920      14        4   
1921      14        4   
1922      14        4   
1923      14        3   
1924      14        3   
1925      14        3   
1926      14        5   
1927      14        5   
1928      14        5   
1929      14        5   
1930      14        5   
1931      14        4   
1932      14        4   
1933      14        4   
1934      14        5   
1935      14        5   
1936      14        5   
1937      14        4   
1938      14        4   
1939      14        5   
1940      14        5   
1941      14        5   
1942      14        4   
1943      14        4   
1944      14        4   
1945      14        4   
1946      14        4   
1947      14        4   
1948      14        4   
1949      14        4   
1950      14        4   
1951      14        4   
1952      14        4   
1953      14        4   
1954      14        4   
1955      14        4   
1956      14        3   
1957      14        3   
1958      14        3   
1959      14        2   
1960      15        2   
1961      15        2   
1962      14        2   
1963      14        2   
1964      14        3   
1965      14        3   
1966      14        3   
1967      14        3   
1968      14        5   
1969      14        5   
1970      14        3   
1971      14        3   
1972      14        3   
1973      14        3   
1974      14        3   
1975      14        3   
1976      14        3   
1977      14        3   
1978      14        4   
1979      14        4   
1980      14        4   
1981      14        4   
1982      14        4   
1983      14        4   
1984      14        4   
1985      14        4   
1986      14        4   
1987      14        4   
1988      14        4   
1989      14        3   
1990      14        3   
1991      14        3   
1992      14        3   
1993      14        4   
1994      14        4   
1995      14        4   
1996      14        4   
1997      14        4   
1998      14        4   
1999      14        4   
2000      14        4   
2001      14        4   
2002      14        4   
2003      14        3   
2004      14        3   
2005      14        3   
2006      14        4   
2007      14        4   
2008      14        3   
2009      14        2   
2010      14        2   
2011      14        2   
2012      14        3   
2013      14        3   
2014      14        4   
2015      14        4   
2016      14        4   
2017      14        4   
2018      14        4   
2019      14        5   
2020      14        5   
2021      14        5   
2022      14        3   
2023      14        3   
2024      14        5   
2025      14        5   
2026      14        5   
2027      14        4   
2028      14        4   
2029      14        4   
2030      14        4   
2031      14        4   
2032      14        4   
2033      14        4   
2034      14        4   
2035      14        4   
2036      14        4   
2037      14        4   
2038      14        4   
2039      14        3   
2040      14        3   
2041      14        3   
2042      14        2   
2043      14        2   
2044      14        2   
2045      14        3   
2046      14        3   
2047      14        3   
2048      14        3   
2049      14        3   
2050      14        2   
2051      14        2   
2052      14        4   
2053      14        4   
2054      14        4   
2055      14        4   
2056      14        4   
2057      14        4   
2058      14        4   
2059      14        4   
2060      14        4   
2061      14        4   
2062      14        4   
2063      14        4   
2064      14        4   
2065      14        4   
2066      14        4   
2067      14        4   
2068      14        4   
2069      14        4   
2070      14        4   
2071      14        3   
2072      14        3   
2073      14        3   
2074      14        3   
2075      14        3   
2076      14        5   
2077      14        5   
2078      14        4   
2079      14        4   
2080      14        4   
2081      14        4   
2082      14        4   
2083      14        4   
2084      14        4   
2085      14        4   
2086      14        4   
2087      14        4   
2088      14        3   
2089      14        3   
2090      14        3   
2091      14        3   
2092      14        3   
2093      14        3   
2094      14        4   
2095      14        4   
2096      14        4   
2097      14        4   
2098      14        4   
2099      14        4   
2100      14        4   
2101      14        4   
2102      14        4   
2103      14        4   
2104      14        4   
2105      14        4   
2106      14        4   
2107      14        4   
2108      14        4   
2109      14        4   
2110      14        4   
2111      14        4   
2112      14        4   
2113      14        4   
2114      14        5   
2115      14        5   
2116      14        5   
2117      14        5   
2118      14        5   
2119      14        3   
2120      14        3   
2121      14        3   
2122      14        3   
2123      14        3   
2124      14        3   
2125      14        3   
2126      14        3   
2127      14        3   
2128      14        3   
2129      14        3   
2130      14        3   
2131      14        3   
2132      14        3   
2133      14        3   
2134      14        3   
2135      14        3   
2136      14        3   
2137      14        3   
2138      14        4   
2139      14        4   
2140      14        4   
2141      14        4   
2142      14        4   
2143      14        4   
2144      14        3   
2145      14        3   
2146      14        4   
2147      14        4   
2148      14        4   
2149      14        4   
2150      14        4   
2151      14        3   
2152      14        3   
2153      14        3   
2154      14        3   
2155      14        3   
2156      14        4   
2157      14        4   
2158      14        4   
2159      14        3   
2160      14        3   
2161      14        2   
2162      14        3   
2163      14        4   
2164      14        4   
2165      14        4   
2166      14        5   
2167      14        5   
2168      14        5   
2169      14        5   
2170      14        5   
2171      14        4   
2172      14        4   
2173      14        4   
2174      14        4   
2175      14        4   
2176      14        4   
2177      14        4   
2178      14        4   
2179      14        4   
2180      14        4   
2181      14        4   
2182      14        5   
2183      14        5   
2184      14        4   
2185      14        4   
2186      14        4   
2187      14        4   
2188      14        4   
2189      14        4   
2190      14        4   
2191      14        3   
2192      14        3   
2193      14        3   
2194      14        3   
2195      14        3   
2196      14        3   
2197      14        3   
2198      14        3   
2199      14        4   
2200      14        4   
2201      14        4   
2202      14        4   
2203      14        4   
2204      14        2   
2205      14        3   
2206      14        2   
2207      15        5   
2208      15        5   
2209      15        4   
2210      15        4   
2211      15        4   
2212      15        4   
2213      15        4   
2214      15        1   
2215      15        1   
2216      15        1   
2217      15        2   
2218      15        4   
2219      15        5   
2220      15        4   
2221      15        3   
2222      15        4   
2223      15        4   
2224      15        4   
2225      15        4   
2226      15        4   
2227      15        4   
2228      15        4   
2229      15        4   
2230      15        4   
2231      15        4   
2232      15        4   
2233      15        4   
2234      15        4   
2235      15        4   
2236      15        4   
2237      14        2   
2238      14        2   
2239      14        4   
2240      14        4   
2241      14        4   
2242      14        3   
2243      14        3   
2244      14        3   
2245      14        2   
2246      14        2   
2247      14        2   
2248      14        4   
2249      14        4   
2250      14        4   
2251      14        4   
2252      14        4   
2253      14        4   
2254      14        4   
2255      14        4   
2256      14        4   
2257      14        4   
2258      14        4   
2259      14        4   
2260      14        3   
2261      14        2   
2262      14        4   
2263      14        4   
2264      14        3   
2265      14        3   
2266      14        3   
2267      14        4   
2268      14        4   
2269      14        4   
2270      14        4   
2271      14        4   
2272      14        4   
2273      14        3   
2274      14        3   
2275      14        3   
2276      14        3   
2277      14        4   
2278      14        4   
2279      14        4   
2280      14        4   
2281      14        4   
2282      14        4   
2283      14        4   
2284      14        4   
2285      14        4   
2286      14        3   
2287      14        3   
2288      14        3   
2289      14        3   
2290      14        3   
2291      14        3   
2292      14        4   
2293      14        4   
2294      14        3   
2295      14        3   
2296      14        4   
2297      14        4   
2298      14        4   
2299      14        4   
2300      14        3   
2301      14        3   
2302      14        3   
2303      14        4   
2304      14        4   
2305      14        4   
2306      14        4   
2307      14        4   
2308      14        4   
2309      14        4   
2310      14        4   
2311      14        4   
2312      14        4   
2313      14        4   
2314      14        4   
2315      14        4   
2316      14        4   
2317      14        4   
2318      14        2   
2319      14        3   
2320      14        3   
2321      14        3   
2322      14        3   
2323      14        3   
2324      14        3   
2325      14        3   
2326      14        5   
2327      14        5   
2328      14        5   
2329      14        5   
2330      14        5   
2331      14        3   
2332      14        3   
2333      14        4   
2334      14        4   
2335      14        4   
2336      14        4   
2337      14        3   
2338      14        3   
2339      14        3   
2340      14        4   
2341      14        4   
2342      14        4   
2343      14        4   
2344      14        4   
2345      14        4   
2346      14        4   
2347      14        4   
2348      14        4   
2349      14        4   
2350      14        3   
2351      14        3   
2352      14        3   
2353      14        4   
2354      14        4   
2355      14        4   
2356      14        4   
2357      14        4   
2358      14        4   
2359      14        4   
2360      14        4   
2361      14        4   
2362      14        3   
2363      14        3   
2364      14        3   
2365      14        3   
2366      14        3   
2367      14        3   
2368      14        3   
2369      14        3   
2370      14        3   
2371      14        3   
2372      14        3   
2373      14        3   
2374      14        3   
2375      14        3   
2376      14        3   
2377      14        3   
2378      14        3   
2379      14        3   
2380      14        3   
2381      14        3   
2382      14        4   
2383      14        4   
2384      14        4   
2385      14        4   
2386      14        4   
2387      14        4   
2388      14        4   
2389      14        4   
2390      14        3   
2391      14        3   
2392      14        3   
2393      14        4   
2394      14        4   
2395      14        4   
2396      14        4   
2397      14        4   
2398      14        4   
2399      14        4   
2400      14        4   
2401      14        4   
2402      14        3   
2403      14        3   
2404      14        3   
2405      14        3   
2406      14        3   
2407      14        3   
2408      14        3   
2409      14        3   
2410      14        3   
2411      14        3   
2412      14        3   
2413      14        3   
2414      14        3   
2415      14        3   
2416      14        3   
2417      14        3   
2418      14        4   
2419      14        4   
2420      14        4   
2421      14        4   
2422      14        4   
2423      14        4   
2424      14        4   
2425      14        4   
2426      14        4   
2427      14        4   
2428      14        4   
2429      14        4   
2430      14        4   
2431      14        4   
2432      14        4   
2433      14        4   
2434      14        4   
2435      14        4   
2436      14        3   
2437      14        3   
2438      14        3   
2439      14        3   
2440      14        3   
2441      14        3   
2442      14        3   
2443      14        4   
2444      14        4   
2445      14        4   
2446      14        4   
2447      14        5   
2448      14        5   
2449      14        4   
2450      14        4   
2451      14        4   
2452      14        4   
2453      14        4   
2454      14        4   
2455      14        4   
2456      14        4   
2457      14        4   
2458      14        4   
2459      14        4   
2460      14        4   
2461      14        4   
2462      14        4   
2463      14        4   
2464      14        4   
2465      14        4   
2466      14        4   
2467      14        4   
2468      14        4   
2469      14        4   
2470      14        4   
2471      14        4   
2472      14        4   
2473      14        4   
2474      14        4   
2475      14        4   
2476      14        4   
2477      14        4   
2478      14        4   
2479      14        4   
2480      14        4   
2481      14        4   
2482      14        4   
2483      14        4   
2484      14        3   
2485      14        3   
2486      14        3   
2487      14        5   
2488      14        5   
2489      14        4   
2490      14        4   
2491      14        4   
2492      14        4   
2493      14        4   
2494      14        2   
2495      14        5   
2496      14        5   
2497      14        5   
2498      14        5   
2499      14        5   
2500      14        3   
2501      14        3   
2502      14        3   
2503      14        3   
2504      14        4   
2505      14        4   
2506      14        4   
2507      14        4   
2508      14        4   
2509      14        4   
2510      14        4   
2511      14        4   
2512      14        4   
2513      14        4   
2514      14        4   
2515      14        4   
2516      14        5   
2517      14        5   
2518      14        5   
2519      14        5   
2520      14        5   
2521      14        5   
2522      14        5   
2523      14        5   
2524      14        5   
2525      14        5   
2526      14        5   
2527      14        5   
2528      14        5   
2529      14        5   
2530      14        5   
2531      14        6   
2532      14        6   
2533      14        6   
2534      14        6   
2535      14        6   
2536      14        4   
2537      14        4   
2538      14        4   
2539      14        5   
2540      14        5   
2541      14        4   
2542      14        4   
2543      14        4   
2544      14        4   
2545      14        4   
2546      14        6   
2547      14        6   
2548      14        6   
2549      14        6   
2550      14        4   
2551      14        4   
2552      14        4   
2553      14        4   
2554      14        4   
2555      14        4   
2556      14        4   
2557      14        4   
2558      14        4   
2559      14        5   
2560      14        5   
2561      14        5   
2562      14        4   
2563      14        4   
2564      14        3   
2565      14        3   
2566      14        3   
2567      14        3   
2568      14        3   
2569      14        3   
2570      14        3   
2571      14        3   
2572      14        3   
2573      14        4   
2574      14        4   
2575      14        4   
2576      14        5   
2577      14        5   
2578      14        5   
2579      14        5   
2580      14        5   
2581      14        6   
2582      14        6   
2583      14        6   
2584      14        6   
2585      14        6   
2586      14        4   
2587      14        4   
2588      14        5   
2589      14        5   
2590      14        5   
2591      14        5   
2592      14        5   
2593      14        5   
2594      14        5   
2595      14        5   
2596      14        5   
2597      14        5   
2598      14        4   
2599      14        4   
2600      14        4   
2601      14        4   
2602      14        4   
2603      14        4   
2604      14        4   
2605      14        4   
2606      14        4   
2607      14        4   
2608      14        4   
2609      14        4   
2610      14        5   
2611      14        5   
2612      14        5   
2613      14        4   
2614      14        4   
2615      14        4   
2616      14        4   
2617      14        4   
2618      14        5   
2619      14        5   
2620      14        5   
2621      14        6   
2622      14        6   
2623      14        6   
2624      14        4   
2625      14        4   
2626      14        4   
2627      14        5   
2628      14        5   
2629      14        5   
2630      14        3   
2631      14        3   
2632      14        3   
2633      14        3   
2634      14        4   
2635      14        4   
2636      14        4   
2637      14        4   
2638      14        4   
2639      14        4   
2640      14        4   
2641      14        4   
2642      14        4   
2643      14        4   
2644      14        4   
2645      14        4   
2646      14        4   
2647      14        4   
2648      14        4   
2649      14        4   
2650      14        4   
2651      14        4   
2652      14        4   
2653      14        4   
2654      14        4   
2655      14        4   
2656      14        4   
2657      14        4   
2658      14        4   
2659      14        5   
2660      14        5   
2661      14        4   
2662      14        4   
2663      14        4   
2664      14        3   
2665      14        3   
2666      14        3   
2667      14        4   
2668      14        4   
2669      14        4   
2670      14        4   
2671      14        4   
2672      14        4   
2673      14        4   
2674      14        4   
2675      14        5   
2676      14        5   
2677      14        4   
2678      14        4   
2679      14        6   
2680      14        6   
2681      14        6   
2682      14        6   
2683      14        6   
2684      14        6   
2685      14        6   
2686      14        6   
2687      14        3   
2688      14        3   
2689      14        4   
2690      14        4   
2691      14        2   
2692      14        2   
2693      14        4   
2694      14        4   
2695      14        3   
2696      14        3   
2697      14        3   
2698      14        3   
2699      14        3   
2700      14        4   
2701      14        4   
2702      14        4   
2703      14        5   
2704      14        5   
2705      14        5   
2706      14        4   
2707      14        4   
2708      14        4   
2709      14        5   
2710      14        5   
2711      14        5   
2712      14        5   
2713      14        5   
2714      14        5   
2715      14        5   
2716      14        5   
2717      14        4   
2718      14        4   
2719      14        4   
2720      14        3   
2721      14        3   
2722      14        3   
2723      14        3   
2724      14        4   
2725      14        4   
2726      14        4   
2727      14        4   
2728      14        4   
2729      14        4   
2730      14        4   
2731      14        4   
2732      14        4   
2733      14        4   
2734      14        4   
2735      14        4   
2736      14        5   
2737      14        5   
2738      14        3   
2739      14        3   
2740      14        4   
2741      14        4   
2742      14        5   
2743      14        5   
2744      14        4   
2745      14        4   
2746      14        4   
2747      14        4   
2748      14        4   
2749      14        5   
2750      14        5   
2751      14        5   
2752      14        5   
2753      14        4   
2754      14        4   
2755      14        4   
2756      14        4   
2757      14        4   
2758      14        3   
2759      14        3   
2760      14        3   
2761      14        3   
2762      14        4   
2763      14        4   
2764      14        3   
2765      14        3   
2766      14        4   
2767      14        4   
2768      14        2   
2769      14        3   
2770      14        3   
2771      14        3   
2772      14        3   
2773      14        4   
2774      14        4   
2775      14        4   
2776      14        4   
2777      14        4   
2778      14        4   
2779      14        4   
2780      14        4   
2781      14        4   
2782      14        4   
2783      14        4   
2784      14        3   
2785      14        3   
2786      14        3   
2787      14        4   
2788      14        4   
2789      14        4   
2790      14        4   
2791      14        4   
2792      14        4   
2793      14        4   
2794      14        4   
2795      14        4   
2796      14        4   
2797      14        3   
2798      14        3   
2799      14        3   
2800      14        3   
2801      14        4   
2802      14        4   
2803      14        4   
2804      14        3   
2805      14        3   
2806      14        3   
2807      14        4   
2808      14        4   
2809      14        4   
2810      14        3   
2811      14        3   
2812      14        3   
2813      14        3   
2814      14        3   
2815      14        4   
2816      14        4   
2817      14        4   
2818      14        4   
2819      14        2   
2820      14        2   
2821      14        4   
2822      14        4   
2823      14        4   
2824      14        4   
2825      14        4   
2826      14        4   
2827      14        4   
2828      14        5   
2829      14        5   
2830      14        5   
2831      14        5   
2832      14        5   
2833      14        4   
2834      14        4   
2835      14        4   
2836      14        4   
2837      14        4   
2838      14        4   
2839      14        4   
2840      14        4   
2841      14        4   
2842      14        4   
2843      14        4   
2844      14        4   
2845      14        4   
2846      14        4   
2847      14        4   
2848      14        4   
2849      14        4   
2850      14        5   
2851      14        5   
2852      14        5   
2853      14        5   
2854      14        5   
2855      14        4   
2856      14        4   
2857      14        4   
2858      14        4   
2859      14        4   
2860      14        4   
2861      14        3   
2862      14        3   
2863      14        4   
2864      14        4   
2865      14        4   
2866      14        4   
2867      14        4   
2868      14        4   
2869      14        4   
2870      14        4   
2871      14        4   
2872      14        4   
2873      14        4   
2874      14        4   
2875      14        3   
2876      14        3   
2877      14        3   
2878      14        3   
2879      14        3   
2880      14        3   
2881      14        3   
2882      14        4   
2883      14        4   
2884      14        4   
2885      14        4   
2886      14        4   
2887      14        4   
2888      14        4   
2889      14        3   
2890      14        3   
2891      14        3   
2892      14        3   
2893      14        3   
2894      14        3   
2895      14        3   
2896      14        3   
2897      14        4   
2898      14        4   
2899      14        4   
2900      14        4   
2901      14        3   
2902      14        3   
2903      14        3   
2904      14        3   
2905      14        3   
2906      14        3   
2907      14        3   
2908      14        3   
2909      14        5   
2910      14        5   
2911      14        5   
2912      14        5   
2913      14        5   
2914      14        5   
2915      14        5   
2916      14        5   
2917      14        5   
2918      14        5   
2919      14        5   
2920      14        5   
2921      14        5   
2922      14        5   
2923      14        3   
2924      14        3   
2925      14        3   
2926      14        5   
2927      14        5   
2928      14        5   
2929      14        4   
2930      14        4   
2931      14        4   
2932      14        4   
2933      14        4   
2934      14        4   
2935      14        4   
2936      14        4   
2937      14        4   
2938      14        4   
2939      14        4   
2940      14        4   
2941      14        4   
2942      14        4   
2943      14        4   
2944      14        3   
2945      14        3   
2946      14        3   
2947      14        3   
2948      14        3   
2949      14        3   
2950      14        5   
2951      14        5   
2952      14        5   
2953      14        3   
2954      14        3   
2955      14        3   
2956      14        4   
2957      14        4   
2958      14        4   
2959      14        4   
2960      14        4   
2961      14        4   
2962      14        4   
2963      14        4   
2964      14        4   
2965      14        4   
2966      14        4   
2967      14        4   
2968      14        4   
2969      14        4   
2970      14        4   
2971      14        3   
2972      14        3   
2973      14        3   
2974      14        4   
2975      14        4   
2976      14        4   
2977      14        3   
2978      14        3   
2979      14        3   
2980      14        3   
2981      14        4   
2982      14        4   
2983      14        4   
2984      14        3   
2985      14        3   
2986      14        3   
2987      14        3   
2988      14        3   
2989      14        3   
2990      14        3   
2991      14        3   
2992      14        5   
2993      14        5   
2994      14        5   
2995      14        5   
2996      14        5   
2997      14        5   
2998      14        5   
2999      14        5   
3000      14        5   
3001      14        5   
3002      14        5   
3003      14        3   
3004      14        3   
3005      14        3   
3006      14        2   
3007      14        2   
3008      14        4   
3009      14        4   
3010      14        4   
3011      14        4   
3012      14        4   
3013      14        4   
3014      14        4   
3015      14        4   
3016      14        4   
3017      14        4   
3018      14        4   
3019      14        4   
3020      14        4   
3021      14        4   
3022      14        4   
3023      14        4   
3024      14        4   
3025      14        4   
3026      14        4   
3027      14        4   
3028      14        4   
3029      14        4   
3030      14        4   
3031      14        4   
3032      14        4   
3033      14        3   
3034      14        3   
3035      14        3   
3036      14        3   
3037      14        3   
3038      14        3   
3039      14        3   
3040      14        3   
3041      14        3   
3042      14        3   
3043      14        3   
3044      14        3   
3045      14        4   
3046      14        4   
3047      14        4   
3048      14        4   
3049      14        4   
3050      14        4   
3051      14        4   
3052      14        4   
3053      14        4   
3054      14        4   
3055      14        4   
3056      14        4   
3057      14        4   
3058      14        4   
3059      14        5   
3060      14        5   
3061      14        5   
3062      14        5   
3063      14        5   
3064      14        4   
3065      14        4   
3066      14        4   
3067      14        4   
3068      14        4   
3069      14        4   
3070      14        3   
3071      14        3   
3072      14        4   
3073      14        4   
3074      14        5   
3075      14        5   
3076      14        5   
3077      14        5   
3078      14        5   
3079      14        5   
3080      14        2   
3081      14        2   
3082      14        2   
3083      14        2   
3084      14        2   
3085      14        2   
3086      14        4   
3087      14        4   
3088      14        4   
3089      14        4   
3090      14        4   
3091      14        4   
3092      14        4   
3093      14        4   
3094      14        4   
3095      14        2   
3096      14        2   
3097      14        4   
3098      14        4   
3099      14        4   
3100      14        4   
3101      14        4   
3102      14        4   
3103      14        3   
3104      14        3   
3105      14        3   
3106      14        3   
3107      14        4   
3108      14        4   
3109      14        4   
3110      14        4   
3111      14        4   
3112      14        4   
3113      14        4   
3114      14        4   
3115      14        4   
3116      14        4   
3117      14        4   
3118      14        4   
3119      14        4   
3120      14        4   
3121      14        4   
3122      14        4   
3123      14        4   
3124      14        4   
3125      14        3   
3126      14        3   
3127      14        4   
3128      14        4   
3129      14        3   
3130      14        3   
3131      14        3   
3132      14        3   
3133      14        3   
3134      14        3   
3135      14        3   
3136      14        3   
3137      14        4   
3138      14        4   
3139      14        4   
3140      14        4   
3141      14        4   
3142      14        4   
3143      14        4   
3144      14        4   
3145      14        3   
3146      14        3   
3147      14        3   
3148      14        3   
3149      15        4   
3150      15        4   
3151      15        4   
3152      15        4   
3153      15        4   
3154      14        2   
3155      14        2   
3156      14        3   
3157      14        3   
3158      14        3   
3159      14        3   
3160      14        2   
3161      14        2   
3162      14        3   
3163      14        4   
3164      14        4   
3165      14        4   
3166      14        2   
3167      14        4   
3168      14        4   
3169      14        4   
3170      14        3   
3171      14        3   
3172      14        3   
3173      14        4   
3174      14        4   
3175      14        4   
3176      14        4   
3177      14        4   
3178      14        4   
3179      14        4   
3180      14        4   
3181      14        4   
3182      14        4   
3183      14        4   
3184      14        4   
3185      14        3   
3186      14        3   
3187      14        4   
3188      14        4   
3189      14        4   
3190      14        3   
3191      14        3   
3192      14        3   
3193      14        3   
3194      14        4   
3195      14        4   
3196      14        5   
3197      14        5   
3198      14        5   
3199      14        5   
3200      14        3   
3201      14        3   
3202      14        3   
3203      14        4   
3204      14        3   
3205      14        3   
3206      14        4   
3207      14        4   
3208      14        4   
3209      14        4   
3210      14        4   
3211      14        4   
3212      14        4   
3213      14        4   
3214      14        4   
3215      14        4   
3216      14        4   
3217      14        4   
3218      14        4   
3219      14        4   
3220      14        3   
3221      14        3   
3222      14        3   
3223      14        3   
3224      14        3   
3225      14        3   
3226      14        3   
3227      14        4   
3228      14        4   
3229      14        4   
3230      14        4   
3231      14        5   
3232      14        5   
3233      14        5   
3234      14        5   
3235      14        3   
3236      14        3   
3237      14        3   
3238      14        4   
3239      14        4   
3240      14        4   
3241      14        4   
3242      14        4   
3243      14        4   
3244      14        4   
3245      14        4   
3246      14        4   
3247      14        4   
3248      14        4   
3249      14        3   
3250      14        3   
3251      14        3   
3252      14        4   
3253      14        4   
3254      14        4   
3255      14        4   
3256      14        4   
3257      14        4   
3258      14        4   
3259      14        4   
3260      14        4   
3261      14        4   
3262      14        4   
3263      14        4   
3264      14        4   
3265      14        3   
3266      14        3   
3267      14        3   
3268      14        3   
3269      14        3   
3270      14        3   
3271      14        3   
3272      14        3   
3273      14        3   
3274      14        3   
3275      14        3   
3276      14        3   
3277      14        3   
3278      14        4   
3279      14        4   
3280      14        5   
3281      14        5   
3282      14        5   
3283      14        4   
3284      14        4   
3285      14        4   
3286      14        3   
3287      14        3   
3288      14        4   
3289      14        4   
3290      14        4   
3291      14        4   
3292      14        4   
3293      14        4   
3294      14        4   
3295      14        4   
3296      14        3   
3297      14        3   
3298      14        3   
3299      14        4   
3300      14        4   
3301      14        4   
3302      14        4   
3303      14        4   
3304      14        4   
3305      14        4   
3306      14        4   
3307      14        4   
3308      14        4   
3309      14        4   
3310      14        4   
3311      14        4   
3312      14        3   
3313      14        3   
3314      14        3   
3315      14        4   
3316      14        4   
3317      14        4   
3318      14        4   
3319      14        4   
3320      14        4   
3321      14        4   
3322      14        4   
3323      14        4   
3324      14        4   
3325      14        4   
3326      14        3   
3327      14        3   
3328      14        4   
3329      14        4   
3330      14        4   
3331      14        2   
3332      14        2   
3333      14        2   
3334      14        2   
3335      14        2   
3336      14        2   
3337      14        2   
3338      14        2   
3339      14        2   
3340      14        2   
3341      14        3   
3342      14        3   
3343      14        4   
3344      14        4   
3345      14        4   
3346      14        4   
3347      14        3   
3348      14        3   
3349      14        2   
3350      14        3   
3351      14        2   
3352      14        4   
3353      14        3   
3354      14        3   
3355      15        4   
3356      15        4   
3357      15        4   
3358      15        4   
3359      15        4   
3360      14        3   
3361      14        3   
3362      14        3   
3363      14        3   
3364      14        3   
3365      14        3   
3366      14        4   
3367      14        4   
3368      14        4   
3369      14        4   
3370      14        4   
3371      14        4   
3372      14        4   
3373      14        4   
3374      14        3   
3375      14        3   
3376      14        2   
3377      14        4   
3378      14        4   
3379      14        4   
3380      14        4   
3381      14        4   
3382      14        4   
3383      14        3   
3384      14        3   
3385      14        3   
3386      14        3   
3387      14        3   
3388      14        3   
3389      14        3   
3390      14        3   
3391      14        4   
3392      14        4   
3393      14        4   
3394      14        4   
3395      14        4   
3396      14        4   
3397      14        4   
3398      14        4   
3399      14        3   
3400      14        3   
3401      14        3   
3402      14        4   
3403      14        4   
3404      14        4   
3405      14        3   
3406      14        3   
3407      14        4   
3408      14        4   
3409      14        4   
3410      14        4   
3411      14        4   
3412      14        4   
3413      14        4   
3414      14        3   
3415      14        3   
3416      14        3   
3417      14        4   
3418      14        4   
3419      14        4   
3420      14        3   
3421      14        3   
3422      14        3   
3423      14        4   
3424      14        4   
3425      14        4   
3426      14        5   
3427      14        5   
3428      14        4   
3429      14        4   
3430      14        4   
3431      14        5   
3432      14        5   
3433      14        5   
3434      14        5   
3435      14        5   
3436      14        5   
3437      14        5   
3438      14        5   
3439      14        5   
3440      14        5   
3441      14        5   
3442      14        5   
3443      14        5   
3444      14        5   
3445      14        4   
3446      14        4   
3447      14        4   
3448      14        4   
3449      14        5   
3450      14        5   
3451      14        5   
3452      14        5   
3453      14        5   
3454      14        5   
3455      14        4   
3456      14        4   
3457      14        4   
3458      14        5   
3459      14        5   
3460      14        5   
3461      14        5   
3462      14        5   
3463      14        5   
3464      14        5   
3465      14        5   
3466      14        3   
3467      14        3   
3468      14        3   
3469      14        5   
3470      14        5   
3471      14        5   
3472      14        5   
3473      14        5   
3474      14        5   
3475      14        5   
3476      14        5   
3477      14        5   
3478      14        5   
3479      14        5   
3480      14        5   
3481      14        5   
3482      14        5   
3483      14        5   
3484      14        5   
3485      14        5   
3486      14        5   
3487      14        5   
3488      14        5   
3489      14        4   
3490      14        4   
3491      14        5   
3492      14        5   
3493      14        5   
3494      14        5   
3495      14        5   
3496      14        4   
3497      14        4   
3498      14        4   
3499      14        4   
3500      14        4   
3501      14        4   
3502      14        4   
3503      14        3   
3504      14        3   
3505      14        4   
3506      14        4   
3507      14        4   
3508      14        4   
3509      14        4   
3510      14        4   
3511      14        4   
3512      14        4   
3513      14        4   
3514      14        4   
3515      14        4   
3516      14        4   
3517      14        4   
3518      14        3   
3519      14        3   
3520      14        4   
3521      14        4   
3522      14        4   
3523      14        3   
3524      14        3   
3525      14        4   
3526      14        4   
3527      14        4   
3528      14        4   
3529      14        5   
3530      14        5   
3531      14        5   
3532      14        5   
3533      14        5   
3534      14        5   
3535      14        3   
3536      14        3   
3537      14        4   
3538      14        4   
3539      14        4   
3540      14        4   
3541      14        4   
3542      14        4   
3543      14        3   
3544      14        3   
3545      14        3   
3546      14        3   
3547      14        4   
3548      14        4   
3549      14        4   
3550      14        4   
3551      14        4   
3552      14        4   
3553      14        4   
3554      14        5   
3555      14        5   
3556      14        4   
3557      14        4   
3558      14        4   
3559      14        4   
3560      14        4   
3561      14        4   
3562      14        2   
3563      14        2   
3564      14        3   
3565      14        3   
3566      14        3   
3567      14        3   
3568      14        3   
3569      14        3   
3570      14        3   
3571      14        4   
3572      14        4   
3573      14        4   
3574      14        4   
3575      14        4   
3576      14        4   
3577      14        4   
3578      14        4   
3579      14        4   
3580      14        4   
3581      14        4   
3582      14        4   
3583      14        4   
3584      14        4   
3585      14        4   
3586      14        4   
3587      14        3   
3588      14        3   
3589      14        3   
3590      14        3   
3591      14        3   
3592      14        3   
3593      14        4   
3594      14        4   
3595      14        4   
3596      14        4   
3597      14        4   
3598      14        4   
3599      14        4   
3600      14        4   
3601      14        4   
3602      14        4   
3603      14        4   
3604      14        4   
3605      14        4   
3606      14        4   
3607      14        4   
3608      14        4   
3609      14        4   
3610      14        4   
3611      14        4   
3612      14        4   
3613      14        4   
3614      14        4   
3615      14        4   
3616      14        4   
3617      14        4   
3618      14        4   
3619      14        3   
3620      14        3   
3621      14        3   
3622      14        4   
3623      14        4   
3624      14        4   
3625      14        3   
3626      14        3   
3627      14        3   
3628      14        3   
3629      14        3   
3630      14        3   
3631      14        3   
3632      14        2   
3633      14        2   
3634      14        5   
3635      14        5   
3636      14        5   
3637      14        5   
3638      14        5   
3639      14        5   
3640      14        5   
3641      14        5   
3642      14        5   
3643      14        5   
3644      14        5   
3645      14        5   
3646      14        5   
3647      14        5   
3648      14        5   
3649      14        5   
3650      14        5   
3651      14        5   
3652      14        5   
3653      14        5   
3654      14        5   
3655      14        5   
3656      14        5   
3657      14        5   
3658      14        5   
3659      14        5   
3660      14        5   
3661      14        5   
3662      14        5   
3663      14        5   
3664      14        5   
3665      14        5   
3666      14        5   
3667      14        5   
3668      14        5   
3669      14        5   
3670      14        5   
3671      14        5   
3672      14        5   
3673      14        5   
3674      14        5   
3675      14        5   
3676      14        5   
3677      14        3   
3678      14        3   
3679      14        3   
3680      14        3   
3681      14        3   
3682      14        3   
3683      14        3   
3684      14        3   
3685      14        3   
3686      14        5   
3687      14        5   
3688      14        5   
3689      14        5   
3690      14        5   
3691      14        5   
3692      14        5   
3693      14        5   
3694      14        5   
3695      14        4   
3696      14        4   
3697      14        4   
3698      14        4   
3699      14        4   
3700      14        4   
3701      14        4   
3702      14        4   
3703      14        4   
3704      14        4   
3705      14        4   
3706      14        4   
3707      14        4   
3708      14        4   
3709      14        4   
3710      14        4   
3711      14        4   
3712      14        4   
3713      14        4   
3714      14        4   
3715      14        4   
3716      14        3   
3717      14        3   
3718      14        3   
3719      14        3   
3720      14        3   
3721      14        3   
3722      14        3   
3723      14        4   
3724      14        2   
3725      14        2   
3726      14        4   
3727      14        4   
3728      14        4   
3729      14        4   
3730      14        4   
3731      14        4   
3732      14        4   
3733      14        4   
3734      14        4   
3735      14        4   
3736      14        4   
3737      14        4   
3738      14        4   
3739      14        4   
3740      14        4   
3741      14        4   
3742      14        3   
3743      14        3   
3744      14        3   
3745      14        5   
3746      14        3   
3747      14        3   
3748      14        3   
3749      14        3   
3750      14        3   
3751      14        3   
3752      14        3   
3753      14        4   
3754      14        4   
3755      14        3   
3756      14        3   
3757      14        3   
3758      14        3   
3759      14        4   
3760      14        4   
3761      14        4   
3762      14        4   
3763      14        3   
3764      14        3   
3765      14        3   
3766      14        3   
3767      14        3   
3768      14        3   
3769      14        3   
3770      14        4   
3771      14        4   
3772      14        3   
3773      14        3   
3774      14        3   
3775      14        3   
3776      14        2   
3777      14        3   
3778      14        3   
3779      14        3   
3780      14        2   
3781      14        3   
3782      14        3   
3783      14        3   
3784      14        3   
3785      14        3   
3786      14        3   
3787      14        3   
3788      14        4   
3789      14        4   
3790      14        4   
3791      14        3   
3792      14        3   
3793      14        2   
3794      14        2   
3795      14        2   
3796      14        2   
3797      14        2   
3798      14        5   
3799      14        4   
3800      14        4   
3801      14        4   
3802      14        3   
3803      14        3   
3804      14        3   
3805      14        4   
3806      14        5   
3807      14        5   
3808      14        3   
3809      14        3   
3810      14        3   
3811      14        3   
3812      14        3   
3813      14        3   
3814      14        3   
3815      14        4   
3816      14        4   
3817      14        4   
3818      14        4   
3819      14        3   
3820      14        3   
3821      14        3   
3822      14        3   
3823      14        4   
3824      14        4   
3825      14        4   
3826      14        4   
3827      14        4   
3828      14        4   
3829      14        4   
3830      14        4   
3831      14        4   
3832      14        4   
3833      14        4   
3834      14        4   
3835      14        4   
3836      14        4   
3837      14        4   
3838      14        4   
3839      14        4   
3840      14        4   
3841      14        4   
3842      14        4   
3843      14        4   
3844      14        4   
3845      14        4   
3846      14        4   
3847      14        4   
3848      14        4   
3849      14        3   
3850      14        3   
3851      14        3   
3852      14        3   
3853      14        4   
3854      14        4   
3855      14        4   
3856      14        4   
3857      14        4   
3858      14        2   
3859      14        3   
3860      14        3   
3861      14        3   
3862      14        3   
3863      14        4   
3864      14        4   
3865      14        4   
3866      14        4   
3867      14        4   
3868      14        4   
3869      14        3   
3870      14        3   
3871      14        4   
3872      14        4   
3873      14        4   
3874      14        3   
3875      14        3   
3876      14        4   
3877      14        4   
3878      14        3   
3879      14        3   
3880      14        3   
3881      14        4   
3882      14        4   
3883      14        4   
3884      14        4   
3885      14        4   
3886      14        4   
3887      14        4   
3888      14        4   
3889      14        4   
3890      14        4   
3891      14        4   
3892      14        3   
3893      14        3   
3894      14        4   
3895      14        4   
3896      14        4   
3897      14        4   
3898      14        4   
3899      14        4   
3900      14        4   
3901      14        4   
3902      14        3   
3903      14        3   
3904      14        3   
3905      14        4   
3906      14        4   
3907      14        4   
3908      14        5   
3909      14        5   
3910      14        5   
3911      14        5   
3912      14        5   
3913      14        4   
3914      14        4   
3915      14        4   
3916      14        4   
3917      14        4   
3918      14        4   
3919      14        4   
3920      14        4   
3921      14        4   
3922      14        3   
3923      14        2   
3924      14        2   
3925      14        2   
3926      14        3   
3927      14        3   
3928      14        3   
3929      14        2   
3930      14        4   
3931      14        4   
3932      14        4   
3933      14        4   
3934      14        4   
3935      14        4   
3936      14        4   
3937      14        4   
3938      14        4   
3939      14        4   
3940      14        4   
3941      14        4   
3942      14        4   
3943      14        4   
3944      14        4   
3945      14        4   
3946      14        4   
3947      14        4   
3948      14        4   
3949      14        4   
3950      14        3   
3951      14        3   
3952      14        3   
3953      14        4   
3954      14        4   
3955      14        4   
3956      14        4   
3957      14        4   
3958      14        2   
3959      14        3   
3960      14        3   
3961      14        4   
3962      14        4   
3963      14        4   
3964      14        4   
3965      14        4   
3966      14        4   
3967      14        4   
3968      14        3   
3969      14        3   
3970      14        3   
3971      14        3   
3972      14        3   
3973      14        3   
3974      14        3   
3975      14        3   
3976      14        3   
3977      14        3   
3978      14        3   
3979      14        3   
3980      14        3   
3981      14        3   
3982      14        3   
3983      14        3   
3984      14        3   
3985      14        3   
3986      14        3   
3987      14        3   
3988      14        3   
3989      14        3   
3990      14        3   
3991      14        3   
3992      14        4   
3993      14        4   
3994      14        4   
3995      14        4   
3996      14        4   
3997      14        4   
3998      14        4   
3999      14        4   
4000      14        4   
4001      14        4   
4002      14        4   
4003      14        4   
4004      14        3   
4005      14        3   
4006      14        3   
4007      14        3   
4008      14        3   
4009      14        3   
4010      14        3   
4011      14        3   
4012      14        3   
4013      14        3   
4014      14        4   
4015      14        4   
4016      14        4   
4017      14        4   
4018      14        4   
4019      14        4   
4020      14        3   
4021      14        3   
4022      14        3   
4023      14        3   
4024      14        3   
4025      14        3   
4026      14        3   
4027      14        4   
4028      14        4   
4029      14        4   
4030      14        4   
4031      14        4   
4032      14        4   
4033      14        4   
4034      14        3   
4035      14        3   
4036      14        3   
4037      14        3   
4038      14        3   
4039      14        3   
4040      14        3   
4041      14        3   
4042      14        3   
4043      14        3   
4044      14        2   
4045      14        3   
4046      14        3   
4047      14        4   
4048      14        4   
4049      14        4   
4050      14        3   
4051      14        3   
4052      14        3   
4053      14        4   
4054      14        4   
4055      14        4   
4056      14        4   
4057      14        3   
4058      14        3   
4059      14        3   
4060      14        3   
4061      14        3   
4062      14        4   
4063      14        4   
4064      14        4   
4065      14        4   
4066      14        4   
4067      14        4   
4068      14        4   
4069      14        4   
4070      14        4   
4071      14        4   
4072      14        4   
4073      14        4   
4074      14        4   
4075      14        4   
4076      14        4   
4077      14        4   
4078      14        4   
4079      14        4   
4080      14        3   
4081      14        3   
4082      14        3   
4083      14        3   
4084      14        3   
4085      14        4   
4086      14        4   
4087      14        4   
4088      14        4   
4089      14        4   
4090      14        4   
4091      14        4   
4092      14        4   
4093      14        3   
4094      14        3   
4095      14        3   
4096      14        3   
4097      14        4   
4098      14        4   
4099      14        4   
4100      14        4   
4101      14        4   
4102      14        4   
4103      14        4   
4104      14        4   
4105      14        4   
4106      14        4   
4107      14        4   
4108      14        4   
4109      14        4   
4110      14        3   
4111      14        3   
4112      14        3   
4113      14        3   
4114      14        3   
4115      14        3   
4116      14        3   
4117      14        3   
4118      14        4   
4119      14        3   
4120      14        3   
4121      14        3   
4122      14        3   
4123      14        3   
4124      14        3   
4125      14        3   
4126      14        3   
4127      14        3   
4128      14        3   
4129      14        3   
4130      14        3   
4131      14        3   
4132      14        3   
4133      14        3   
4134      14        3   
4135      14        3   
4136      14        3   
4137      14        3   
4138      14        3   
4139      14        4   
4140      14        4   
4141      14        4   
4142      14        4   
4143      14        4   
4144      14        4   
4145      14        4   
4146      14        4   
4147      14        4   
4148      14        4   
4149      14        4   
4150      14        4   
4151      14        5   
4152      14        5   
4153      14        5   
4154      14        5   
4155      14        5   
4156      14        5   
4157      14        5   
4158      14        5   
4159      14        3   
4160      14        3   
4161      14        3   
4162      14        3   
4163      14        4   
4164      14        4   
4165      14        4   
4166      14        4   
4167      14        4   
4168      14        4   
4169      14        4   
4170      14        4   
4171      14        4   
4172      14        4   
4173      14        4   
4174      14        4   
4175      14        4   
4176      14        3   
4177      14        3   
4178      14        3   
4179      14        4   
4180      14        4   
4181      14        4   
4182      14        3   
4183      14        3   
4184      14        3   
4185      14        3   
4186      14        3   
4187      14        4   
4188      14        4   
4189      14        4   
4190      14        5   
4191      14        5   
4192      14        5   
4193      14        3   
4194      14        3   
4195      14        3   
4196      14        3   
4197      14        3   
4198      14        3   
4199      14        4   
4200      14        4   
4201      14        4   
4202      14        3   
4203      14        3   
4204      14        3   
4205      14        3   
4206      14        4   
4207      14        4   
4208      14        4   
4209      14        4   
4210      14        4   
4211      14        4   
4212      14        4   
4213      14        4   
4214      14        4   
4215      14        4   
4216      14        4   
4217      14        4   
4218      14        5   
4219      14        5   
4220      14        3   
4221      14        3   
4222      14        3   
4223      14        3   
4224      14        3   
4225      14        3   
4226      14        3   
4227      14        3   
4228      14        3   
4229      14        3   
4230      14        3   
4231      14        3   
4232      14        3   
4233      14        3   
4234      14        3   
4235      14        3   
4236      14        3   
4237      14        4   
4238      14        4   
4239      14        4   
4240      14        4   
4241      14        4   
4242      14        5   
4243      14        5   
4244      14        5   
4245      14        5   
4246      14        5   
4247      14        6   
4248      14        6   
4249      14        6   
4250      14        5   
4251      14        5   
4252      14        5   
4253      14        5   
4254      14        5   
4255      14        5   
4256      14        5   
4257      14        5   
4258      14        4   
4259      14        4   
4260      14        4   
4261      14        4   
4262      14        5   
4263      14        5   
4264      14        4   
4265      14        4   
4266      14        4   
4267      14        4   
4268      14        5   
4269      14        5   
4270      14        5   
4271      14        5   
4272      14        5   
4273      14        4   
4274      14        4   
4275      14        4   
4276      14        4   
4277      14        4   
4278      14        6   
4279      14        6   
4280      14        6   
4281      14        6   
4282      14        4   
4283      14        4   
4284      14        4   
4285      14        6   
4286      14        6   
4287      14        6   
4288      14        4   
4289      14        4   
4290      14        4   
4291      14        5   
4292      14        5   
4293      14        6   
4294      14        6   
4295      14        4   
4296      14        4   
4297      14        5   
4298      14        5   
4299      14        5   
4300      14        5   
4301      14        5   
4302      14        5   
4303      14        4   
4304      14        4   
4305      14        4   
4306      14        4   
4307      14        4   
4308      14        4   
4309      14        4   
4310      14        4   
4311      14        5   
4312      14        5   
4313      14        4   
4314      14        4   
4315      14        4   
4316      14        4   
4317      14        5   
4318      14        5   
4319      14        5   
4320      14        4   
4321      14        4   
4322      14        4   
4323      14        4   
4324      14        4   
4325      14        4   
4326      14        4   
4327      14        4   
4328      14        4   
4329      14        4   
4330      14        4   
4331      14        4   
4332      14        4   
4333      14        4   
4334      14        5   
4335      14        5   
4336      14        4   
4337      14        4   
4338      14        4   
4339      14        5   
4340      14        4   
4341      14        4   
4342      14        4   
4343      14        4   
4344      14        6   
4345      14        5   
4346      14        5   
4347      14        4   
4348      14        4   
4349      14        5   
4350      14        5   
4351      14        5   
4352      14        4   
4353      14        4   
4354      14        4   
4355      14        4   
4356      14        4   
4357      14        5   
4358      14        5   
4359      14        5   
4360      14        5   
4361      14        5   
4362      14        5   
4363      14        5   
4364      14        5   
4365      14        5   
4366      14        5   
4367      14        5   
4368      14        5   
4369      14        5   
4370      14        5   
4371      14        5   
4372      14        5   
4373      14        4   
4374      14        4   
4375      14        4   
4376      14        6   
4377      14        6   
4378      14        6   
4379      14        6   
4380      14        5   
4381      14        5   
4382      14        5   
4383      14        5   
4384      14        5   
4385      14        5   
4386      14        5   
4387      14        5   
4388      14        4   
4389      14        4   
4390      14        4   
4391      14        4   
4392      14        5   
4393      14        5   
4394      14        5   
4395      14        5   
4396      14        4   
4397      14        6   
4398      14        6   
4399      14        6   
4400      14        5   
4401      14        5   
4402      14        4   
4403      14        4   
4404      14        4   
4405      14        5   
4406      14        5   
4407      14        5   
4408      14        4   
4409      14        4   
4410      14        4   
4411      14        4   
4412      14        4   
4413      14        4   
4414      14        4   
4415      14        4   
4416      14        4   
4417      14        5   
4418      14        5   
4419      14        5   
4420      14        5   
4421      14        5   
4422      14        5   
4423      14        5   
4424      14        5   
4425      14        5   
4426      14        4   
4427      14        4   
4428      14        4   
4429      14        4   
4430      14        4   
4431      14        5   
4432      14        5   
4433      14        5   
4434      14        5   
4435      14        5   
4436      14        5   
4437      14        5   
4438      14        5   
4439      14        4   
4440      14        6   
4441      14        5   
4442      14        5   
4443      14        6   
4444      14        6   
4445      14        4   
4446      14        4   
4447      14        4   
4448      14        5   
4449      14        5   
4450      14        5   
4451      14        5   
4452      14        5   
4453      14        5   
4454      14        5   
4455      14        4   
4456      14        4   
4457      14        4   
4458      14        6   
4459      14        6   
4460      14        6   
4461      14        5   
4462      14        5   
4463      14        6   
4464      14        6   
4465      14        6   
4466      14        6   
4467      14        5   
4468      14        5   
4469      14        5   
4470      14        5   
4471      14        5   
4472      14        5   
4473      14        5   
4474      14        4   
4475      14        4   
4476      14        4   
4477      14        5   
4478      14        5   
4479      14        5   
4480      14        4   
4481      14        4   
4482      14        4   
4483      14        5   
4484      14        5   
4485      14        7   
4486      14        7   
4487      14        5   
4488      14        5   
4489      14        5   
4490      14        5   
4491      14        5   
4492      14        5   
4493      14        5   
4494      14        5   
4495      14        5   
4496      14        5   
4497      14        5   
4498      14        5   
4499      14        5   
4500      14        5   
4501      14        5   
4502      14        5   
4503      14        5   
4504      14        5   
4505      14        5   
4506      14        5   
4507      14        5   
4508      14        4   
4509      14        5   
4510      14        5   
4511      14        5   
4512      14        5   
4513      14        5   
4514      14        5   
4515      14        6   
4516      14        6   
4517      14        7   
4518      14        7   
4519      14        7   
4520      14        6   
4521      14        6   
4522      14        6   
4523      14        5   
4524      14        5   
4525      14        5   
4526      14        6   
4527      14        6   
4528      14        5   
4529      14        5   
4530      14        5   
4531      14        4   
4532      14        4   
4533      14        4   
4534      14        4   
4535      14        4   
4536      14        4   
4537      14        6   
4538      14        6   
4539      14        6   
4540      14        5   
4541      14        5   
4542      14        5   
4543      14        5   
4544      14        5   
4545      14        5   
4546      14        5   
4547      14        5   
4548      14        5   
4549      14        5   
4550      14        5   
4551      14        5   
4552      14        5   
4553      14        5   
4554      14        4   
4555      14        4   
4556      14        4   
4557      14        4   
4558      14        4   
4559      14        4   
4560      14        4   
4561      14        4   
4562      14        6   
4563      14        6   
4564      14        6   
4565      14        6   
4566      14        6   
4567      14        4   
4568      14        4   
4569      14        4   
4570      14        4   
4571      14        4   
4572      14        6   
4573      14        6   
4574      14        6   
4575      14        4   
4576      14        4   
4577      14        4   
4578      14        4   
4579      14        4   
4580      14        4   
4581      14        4   
4582      14        4   
4583      14        4   
4584      14        4   
4585      14        4   
4586      14        4   
4587      14        4   
4588      14        4   
4589      14        4   
4590      14        4   
4591      14        4   
4592      14        4   
4593      14        4   
4594      14        4   
4595      14        5   
4596      14        5   
4597      14        5   
4598      14        5   
4599      14        4   
4600      14        4   
4601      14        4   
4602      14        4   
4603      14        4   
4604      14        5   
4605      14        5   
4606      14        6   
4607      14        6   
4608      14        6   
4609      14        4   
4610      14        4   
4611      14        5   
4612      14        5   
4613      14        5   
4614      14        5   
4615      14        5   
4616      14        5   
4617      14        5   
4618      14        5   
4619      14        5   
4620      14        4   
4621      14        4   
4622      14        4   
4623      14        4   
4624      14        4   
4625      14        5   
4626      14        5   
4627      14        5   
4628      14        4   
4629      14        4   
4630      14        4   
4631      14        5   
4632      14        5   
4633      14        5   
4634      14        5   
4635      14        5   
4636      14        4   
4637      14        4   
4638      14        4   
4639      14        4   
4640      14        4   
4641      14        4   
4642      14        4   
4643      14        4   
4644      14        4   
4645      14        4   
4646      14        6   
4647      14        5   
4648      14        5   
4649      14        5   
4650      14        6   
4651      14        6   
4652      14        6   
4653      14        5   
4654      14        5   
4655      14        5   
4656      14        4   
4657      14        4   
4658      14        4   
4659      14        4   
4660      14        4   
4661      14        4   
4662      14        3   
4663      14        3   
4664      14        3   
4665      14        3   
4666      14        3   
4667      14        3   
4668      14        4   
4669      14        4   
4670      14        4   
4671      14        4   
4672      14        4   
4673      14        4   
4674      14        4   
4675      14        4   
4676      14        5   
4677      14        5   
4678      14        5   
4679      14        5   
4680      14        4   
4681      14        4   
4682      14        4   
4683      14        4   
4684      14        4   
4685      14        4   
4686      14        4   
4687      14        4   
4688      14        4   
4689      14        4   
4690      14        4   
4691      14        4   
4692      14        5   
4693      14        5   
4694      14        4   
4695      14        4   
4696      14        4   
4697      14        4   
4698      14        4   
4699      14        4   
4700      14        4   
4701      14        5   
4702      14        5   
4703      14        5   
4704      14        5   
4705      14        5   
4706      14        4   
4707      14        4   
4708      14        4   
4709      14        4   
4710      14        4   
4711      14        4   
4712      14        4   
4713      14        4   
4714      14        5   
4715      14        5   
4716      14        4   
4717      14        4   
4718      14        4   
4719      14        3   
4720      14        3   
4721      14        3   
4722      14        3   
4723      14        4   
4724      14        4   
4725      14        4   
4726      14        4   
4727      14        4   
4728      14        4   
4729      14        4   
4730      14        5   
4731      14        5   
4732      14        5   
4733      14        4   
4734      14        4   
4735      14        4   
4736      14        4   
4737      14        4   
4738      14        4   
4739      14        4   
4740      14        4   
4741      14        4   
4742      14        4   
4743      14        4   
4744      14        4   
4745      14        4   
4746      14        4   
4747      14        4   
4748      14        4   
4749      14        4   
4750      14        4   
4751      14        4   
4752      14        4   
4753      14        7   
4754      14        6   
4755      14        6   
4756      14        5   
4757      14        5   
4758      14        4   
4759      14        4   
4760      14        5   
4761      14        5   
4762      14        5   
4763      14        5   
4764      14        4   
4765      14        4   
4766      14        4   
4767      14        4   
4768      14        4   
4769      14        4   
4770      14        4   
4771      14        4   
4772      14        4   
4773      14        5   
4774      14        5   
4775      14        4   
4776      14        4   
4777      14        5   
4778      14        5   
4779      14        6   
4780      14        6   
4781      14        4   
4782      14        4   
4783      14        4   
4784      14        6   
4785      14        6   
4786      14        6   
4787      14        5   
4788      14        5   
4789      14        4   
4790      14        4   
4791      14        4   
4792      14        4   
4793      14        4   
4794      14        4   
4795      14        5   
4796      14        5   
4797      14        3   
4798      14        3   
4799      14        4   
4800      14        4   
4801      14        4   
4802      14        4   
4803      14        5   
4804      14        5   
4805      14        4   
4806      14        5   
4807      14        5   
4808      14        5   
4809      14        4   
4810      14        4   
4811      14        5   
4812      14        5   
4813      14        5   
4814      14        5   
4815      14        5   
4816      14        5   
4817      14        5   
4818      14        5   
4819      14        5   
4820      14        5   
4821      14        4   
4822      14        4   
4823      14        4   
4824      14        4   
4825      14        4   
4826      14        4   
4827      14        4   
4828      14        4   
4829      14        4   
4830      14        4   
4831      14        4   
4832      14        4   
4833      14        3   
4834      14        3   
4835      14        3   
4836      14        4   
4837      14        4   
4838      14        4   
4839      14        4   
4840      14        4   
4841      14        4   
4842      14        4   
4843      14        5   
4844      14        5   
4845      14        5   
4846      14        5   
4847      14        5   
4848      14        5   
4849      14        5   
4850      14        5   
4851      14        4   
4852      14        4   
4853      14        5   
4854      14        5   
4855      14        5   
4856      14        4   
4857      14        4   
4858      14        4   
4859      14        4   
4860      14        5   
4861      14        5   
4862      14        5   
4863      14        5   
4864      14        5   
4865      14        5   
4866      14        5   
4867      14        5   
4868      14        5   
4869      14        5   
4870      14        6   
4871      14        6   
4872      14        6   
4873      14        5   
4874      14        5   
4875      14        4   
4876      14        4   
4877      14        4   
4878      14        4   
4879      14        5   
4880      14        5   
4881      14        5   
4882      14        5   
4883      14        4   
4884      14        4   
4885      14        4   
4886      14        4   
4887      14        4   
4888      14        5   
4889      14        5   
4890      14        6   
4891      14        5   
4892      14        4   
4893      14        4   
4894      14        4   
4895      14        4   
4896      14        4   
4897      14        5   
4898      14        5   
4899      14        5   
4900      14        5   
4901      14        5   
4902      14        4   
4903      14        4   
4904      14        4   
4905      14        4   
4906      14        4   
4907      14        4   
4908      14        4   
4909      14        4   
4910      14        5   
4911      14        5   
4912      14        5   
4913      14        4   
4914      14        5   
4915      14        5   
4916      14        5   
4917      14        5   
4918      14        6   
4919      14        6   
4920      14        4   
4921      14        4   
4922      14        4   
4923      14        4   
4924      14        4   
4925      14        6   
4926      14        5   
4927      14        5   
4928      14        5   
4929      14        4   
4930      14        4   
4931      14        4   
4932      14        5   
4933      14        5   
4934      14        5   
4935      14        6   
4936      14        6   
4937      14        4   
4938      14        4   
4939      14        6   
4940      14        6   
4941      14        5   
4942      14        5   
4943      14        5   
4944      14        4   
4945      14        3   
4946      14        3   
4947      14        4   
4948      14        4   
4949      14        4   
4950      14        4   
4951      14        3   
4952      14        3   
4953      14        3   
4954      14        3   
4955      14        4   
4956      14        4   
4957      14        4   
4958      14        4   
4959      14        4   
4960      14        4   
4961      14        4   
4962      14        3   
4963      14        3   
4964      14        3   
4965      14        4   
4966      14        4   
4967      14        4   
4968      14        4   
4969      14        4   
4970      14        4   
4971      14        4   
4972      14        4   
4973      14        3   
4974      14        3   
4975      14        3   
4976      14        4   
4977      14        4   
4978      14        3   
4979      14        3   
4980      14        4   
4981      14        4   
4982      14        3   
4983      14        3   
4984      14        4   
4985      14        4   
4986      14        4   
4987      14        4   
4988      14        4   
4989      14        4   
4990      14        4   
4991      14        4   
4992      14        4   
4993      14        4   
4994      14        4   
4995      14        4   
4996      14        5   
4997      14        5   
4998      14        5   
4999      14        5   
5000      14        3   
5001      14        3   
5002      14        4   
5003      14        4   
5004      14        4   
5005      14        5   
5006      14        5   
5007      14        4   
5008      14        4   
5009      14        4   
5010      14        4   
5011      14        4   
5012      14        4   
5013      14        4   
5014      14        4   
5015      14        4   
5016      14        3   
5017      14        3   
5018      14        3   
5019      14        4   
5020      14        4   
5021      14        4   
5022      14        4   
5023      14        4   
5024      14        4   
5025      14        4   
5026      14        4   
5027      14        4   
5028      14        4   
5029      14        4   
5030      14        4   
5031      14        4   
5032      14        5   
5033      14        5   
5034      14        3   
5035      14        3   
5036      14        4   
5037      14        4   
5038      14        4   
5039      14        5   
5040      14        5   
5041      14        4   
5042      14        4   
5043      14        5   
5044      14        5   
5045      14        5   
5046      14        5   
5047      14        5   
5048      14        5   
5049      14        5   
5050      14        5   
5051      14        5   
5052      14        4   
5053      14        4   
5054      14        4   
5055      14        3   
5056      14        3   
5057      14        3   
5058      14        5   
5059      14        5   
5060      14        5   
5061      14        4   
5062      14        4   
5063      14        4   
5064      14        4   
5065      14        4   
5066      14        5   
5067      14        5   
5068      14        5   
5069      14        5   
5070      14        5   
5071      14        5   
5072      14        5   
5073      14        5   
5074      14        5   
5075      14        5   
5076      14        5   
5077      14        5   
5078      14        5   
5079      14        5   
5080      14        5   
5081      14        5   
5082      14        4   
5083      14        4   
5084      14        5   
5085      14        5   
5086      14        3   
5087      14        3   
5088      14        3   
5089      14        3   
5090      14        4   
5091      14        4   
5092      14        4   
5093      14        4   
5094      14        4   
5095      14        4   
5096      14        4   
5097      14        4   
5098      14        4   
5099      14        4   
5100      14        4   
5101      14        5   
5102      14        5   
5103      14        3   
5104      14        3   
5105      14        3   
5106      14        4   
5107      14        4   
5108      14        4   
5109      14        4   
5110      14        4   
5111      14        4   
5112      14        4   
5113      14        4   
5114      14        4   
5115      14        4   
5116      14        4   
5117      14        4   
5118      14        3   
5119      14        3   
5120      14        4   
5121      14        4   
5122      14        4   
5123      14        4   
5124      14        4   
5125      14        4   
5126      14        4   
5127      14        4   
5128      14        4   
5129      14        4   
5130      14        4   
5131      14        5   
5132      14        5   
5133      14        4   
5134      14        4   
5135      14        4   
5136      14        4   
5137      14        4   
5138      14        4   
5139      14        4   
5140      14        4   
5141      14        4   
5142      14        4   
5143      14        4   
5144      14        4   
5145      14        4   
5146      14        4   
5147      14        4   
5148      14        4   
5149      14        4   
5150      14        4   
5151      14        4   
5152      14        5   
5153      14        5   
5154      14        4   
5155      14        4   
5156      14        4   
5157      14        4   
5158      14        4   
5159      14        5   
5160      14        5   
5161      14        4   
5162      14        4   
5163      14        4   
5164      14        4   
5165      14        4   
5166      14        4   
5167      14        4   
5168      14        5   
5169      14        5   
5170      14        4   
5171      14        4   
5172      14        4   
5173      14        4   
5174      14        4   
5175      14        4   
5176      14        4   
5177      14        4   
5178      14        3   
5179      14        3   
5180      14        3   
5181      14        3   
5182      14        4   
5183      14        4   
5184      14        4   
5185      14        4   
5186      14        4   
5187      14        4   
5188      14        4   
5189      14        4   
5190      14        5   
5191      14        5   
5192      14        5   
5193      14        5   
5194      14        5   
5195      14        5   
5196      14        5   
5197      14        5   
5198      14        5   
5199      14        5   
5200      14        4   
5201      14        4   
5202      14        4   
5203      14        4   
5204      14        4   
5205      14        4   
5206      14        4   
5207      14        4   
5208      14        4   
5209      14        4   
5210      14        4   
5211      14        4   
5212      14        4   
5213      14        4   
5214      14        4   
5215      14        4   
5216      14        4   
5217      14        4   
5218      14        4   
5219      14        4   
5220      14        4   
5221      14        4   
5222      14        4   
5223      14        5   
5224      14        5   
5225      14        4   
5226      14        4   
5227      14        4   
5228      14        4   
5229      14        4   
5230      14        5   
5231      14        4   
5232      14        5   
5233      14        5   
5234      14        5   
5235      14        5   
5236      14        5   
5237      14        5   
5238      14        4   
5239      14        4   
5240      14        4   
5241      14        4   
5242      14        4   
5243      14        4   
5244      14        3   
5245      14        3   
5246      14        3   
5247      14        4   
5248      14        4   
5249      14        4   
5250      14        4   
5251      14        4   
5252      14        4   
5253      14        4   
5254      14        4   
5255      14        4   
5256      14        4   
5257      14        4   
5258      14        4   
5259      14        4   
5260      14        4   
5261      14        4   
5262      14        4   
5263      14        4   
5264      14        4   
5265      14        4   
5266      14        4   
5267      14        4   
5268      14        4   
5269      14        4   
5270      14        4   
5271      14        4   
5272      14        4   
5273      14        3   
5274      14        3   
5275      14        3   
5276      14        3   
5277      14        3   
5278      14        3   
5279      14        4   
5280      14        4   
5281      14        4   
5282      14        4   
5283      14        4   
5284      14        4   
5285      14        4   
5286      14        3   
5287      14        3   
5288      14        3   
5289      14        3   
5290      14        3   
5291      14        3   
5292      14        4   
5293      14        4   
5294      14        6   
5295      14        6   
5296      14        8   
5297      14        5   
5298      14        5   
5299      14        5   
5300      14        6   
5301      14        6   
5302      14        5   
5303      14        5   
5304      14        5   
5305      14        5   
5306      14        4   
5307      14        4   
5308      14        4   
5309      14        4   
5310      14        4   
5311      14        3   
5312      14        4   
5313      14        4   
5314      14        4   
5315      14        4   
5316      14        4   
5317      14        4   
5318      14        4   
5319      14        4   
5320      14        4   
5321      14        4   
5322      14        4   
5323      14        4   
5324      14        4   
5325      14        4   
5326      14        4   
5327      14        4   
5328      14        4   
5329      14        4   
5330      14        4   
5331      14        4   
5332      14        4   
5333      14        4   
5334      14        4   
5335      14        4   
5336      14        4   
5337      14        4   
5338      14        4   
5339      14        4   
5340      14        4   
5341      14        4   
5342      14        4   
5343      14        4   
5344      14        4   
5345      14        3   
5346      14        3   
5347      14        4   
5348      14        4   
5349      14        4   
5350      14        4   
5351      14        4   
5352      14        4   
5353      14        4   
5354      14        4   
5355      14        4   
5356      14        4   
5357      14        4   
5358      14        4   
5359      14        4   
5360      14        4   
5361      14        4   
5362      14        3   
5363      14        3   
5364      14        4   
5365      14        5   
5366      14        5   
5367      14        4   
5368      14        3   
5369      14        3   
5370      14        4   
5371      14        4   
5372      14        4   
5373      14        4   
5374      14        4   
5375      14        4   
5376      14        4   
5377      14        4   
5378      14        6   
5379      14        6   
5380      14        5   
5381      14        5   
5382      14        4   
5383      14        4   
5384      14        4   
5385      14        4   
5386      14        6   
5387      14        6   
5388      14        6   
5389      14        6   
5390      14        5   
5391      14        5   
5392      14        5   
5393      14        5   
5394      14        5   
5395      14        5   
5396      14        5   
5397      14        5   
5398      14        5   
5399      14        2   
5400      14        5   
5401      14        5   
5402      14        5   
5403      14        5   
5404      14        5   
5405      14        5   
5406      14        5   
5407      14        4   
5408      14        4   
5409      14        4   
5410      14        4   
5411      14        4   
5412      14        4   
5413      14        5   
5414      14        5   
5415      14        4   
5416      14        4   
5417      14        4   
5418      14        2   
5419      14        5   
5420      14        4   
5421      14        4   
5422      14        4   
5423      14        4   
5424      14        4   
5425      14        5   
5426      14        5   
5427      14        4   
5428      14        4   
5429      14        4   
5430      14        5   
5431      14        5   
5432      14        4   
5433      14        4   
5434      14        4   
5435      14        4   
5436      14        4   
5437      14        4   
5438      14        5   
5439      14        5   
5440      14        5   
5441      14        5   
5442      14        5   
5443      14        3   
5444      14        3   
5445      14        5   
5446      14        5   
5447      14        5   
5448      14        4   
5449      14        4   
5450      14        4   
5451      14        4   
5452      14        4   
5453      14        5   
5454      14        5   
5455      14        4   
5456      14        4   
5457      14        5   
5458      14        5   
5459      14        5   
5460      14        5   
5461      14        5   
5462      14        5   
5463      14        4   
5464      14        5   
5465      14        5   
5466      14        4   
5467      14        4   
5468      14        4   
5469      14        3   
5470      14        3   
5471      14        3   
5472      14        4   
5473      14        4   
5474      14        4   
5475      14        4   
5476      14        4   
5477      14        4   
5478      14        4   
5479      14        4   
5480      14        4   
5481      14        5   
5482      14        5   
5483      14        5   
5484      14        4   
5485      14        4   
5486      14        4   
5487      14        5   
5488      14        5   
5489      14        5   
5490      14        5   
5491      14        5   
5492      14        6   
5493      14        6   
5494      14        4   
5495      14        4   
5496      14        5   
5497      14        5   
5498      14        3   
5499      14        3   
5500      14        3   
5501      14        3   
5502      14        3   
5503      14        3   
5504      14        3   
5505      14        3   
5506      14        3   
5507      14        3   
5508      14        3   
5509      14        4   
5510      14        5   
5511      14        3   
5512      14        3   
5513      14        4   
5514      14        4   
5515      14        3   
5516      14        3   
5517      14        3   
5518      14        3   
5519      14        3   
5520      14        4   
5521      14        4   
5522      14        4   
5523      14        4   
5524      14        5   
5525      14        5   
5526      14        5   
5527      14        5   
5528      14        4   
5529      14        4   
5530      14        3   
5531      14        3   
5532      14        3   
5533      14        3   
5534      14        4   
5535      14        4   
5536      14        2   
5537      14        2   
5538      14        3   
5539      14        4   
5540      14        4   
5541      14        4   
5542      14        3   
5543      14        3   
5544      14        3   
5545      14        3   
5546      15        5   
5547      15        1   
5548      15        2   
5549      15        2   
5550      15        3   
5551      15        1   
5552      15        4   
5553      15        4   
5554      15        4   
5555      15        4   
5556      15        4   
5557      15        4   
5558      15        4   
5559      15        4   
5560      15        4   
5561      15        4   
5562      15        4   
5563      15        4   
5564      15        4   
5565      15        4   
5566      15        4   
5567      15        5   
5568      15        5   
5569      15        5   
5570      15        4   
5571      15        4   
5572      15        4   
5573      15        4   
5574      15        4   
5575      15        4   
5576      15        4   
5577      15        4   
5578      15        4   
5579      15        4   
5580      15        4   
5581      15        4   
5582      15        4   
5583      15        4   
5584      15        4   
5585      15        4   
5586      15        4   
5587      15        4   
5588      15        4   
5589      15        4   
5590      15        4   
5591      15        4   
5592      15        4   
5593      15        4   
5594      15        4   
5595      15        4   
5596      15        4   
5597      15        4   
5598      15        4   
5599      15        4   
5600      15        4   
5601      15        4   
5602      15        4   
5603      15        4   
5604      15        4   
5605      15        4   
5606      15        4   
5607      15        4   
5608      15        4   
5609      15        4   
5610      15        4   
5611      15        4   
5612      15        4   
5613      15        4   
5614      15        4   
5615      15        4   
5616      15        4   
5617      15        4   
5618      15        4   
5619      15        4   
5620      15        4   
5621      15        4   
5622      15        4   
5623      15        4   
5624      15        4   
5625      15        4   
5626      15        4   
5627      15        4   
5628      15        4   
5629      15        4   
5630      15        4   
5631      15        4   
5632      15        4   
5633      15        5   
5634      15        5   
5635      15        4   
5636      15        4   
5637      15        4   
5638      15        4   
5639      15        4   
5640      15        4   
5641      15        4   
5642      15        4   
5643      15        4   
5644      15        4   
5645      15        4   
5646      15        4   
5647      15        4   
5648      15        4   
5649      15        4   
5650      15        4   
5651      15        4   
5652      15        4   
5653      15        4   
5654      15        4   
5655      15        4   
5656      15        4   
5657      15        4   
5658      15        4   
5659      15        4   
5660      15        4   
5661      15        4   
5662      15        4   
5663      15        4   
5664      15        4   
5665      15        4   
5666      15        4   
5667      15        4   
5668      15        4   
5669      15        4   
5670      15        4   
5671      15        4   
5672      15        4   
5673      15        4   
5674      15        4   
5675      15        4   
5676      15        4   
5677      15        4   
5678      15        4   
5679      15        4   
5680      15        4   
5681      15        4   
5682      15        4   
5683      15        4   
5684      15        4   
5685      15        4   
5686      15        4   
5687      15        4   
5688      15        4   
5689      15        4   
5690      15        4   
5691      15        4   
5692      15        4   
5693      15        4   
5694      15        4   
5695      15        4   
5696      15        4   
5697      15        4   
5698      15        4   
5699      15        4   
5700      15        4   
5701      15        4   
5702      15        4   
5703      15        4   
5704      15        4   
5705      15        4   
5706      15        4   
5707      15        4   
5708      15        4   
5709      15        4   
5710      15        4   
5711      15        4   
5712      15        4   
5713      15        4   
5714      15        4   
5715      15        4   
5716      15        4   
5717      15        4   
5718      15        4   
5719      15        4   
5720      15        5   
5721      15        5   
5722      15        4   
5723      15        4   
5724      15        4   
5725      15        4   
5726      15        4   
5727      15        4   
5728      15        4   
5729      15        4   
5730      15        4   
5731      15        4   
5732      15        4   
5733      15        4   
5734      15        4   
5735      15        4   
5736      15        4   
5737      15        4   
5738      15        4   
5739      15        4   
5740      15        4   
5741      15        4   
5742      15        4   
5743      15        4   
5744      15        4   
5745      15        4   
5746      15        4   
5747      15        4   
5748      15        4   
5749      15        4   
5750      15        4   
5751      15        4   
5752      15        4   
5753      15        4   
5754      15        4   
5755      15        4   
5756      15        4   
5757      15        4   
5758      15        4   
5759      15        4   
5760      15        4   
5761      15        4   
5762      15        4   
5763      15        4   
5764      15        4   
5765      15        5   
5766      15        5   
5767      15        5   
5768      15        4   
5769      15        4   
5770      15        4   
5771      15        4   
5772      15        4   
5773      15        4   
5774      15        4   
5775      15        4   
5776      15        4   
5777      15        4   
5778      15        4   
5779      15        4   
5780      15        4   
5781      15        4   
5782      15        4   
5783      15        4   
5784      15        4   
5785      15        4   
5786      15        4   
5787      15        4   
5788      15        4   
5789      15        4   
5790      15        4   
5791      15        4   
5792      15        4   
5793      15        4   
5794      15        4   
5795      15        4   
5796      15        4   
5797      15        4   
5798      15        4   
5799      15        4   
5800      15        4   
5801      15        4   
5802      15        4   
5803      15        4   
5804      15        4   
5805      15        4   
5806      15        4   
5807      15        4   
5808      15        4   
5809      15        4   
5810      15        4   
5811      15        4   
5812      15        4   
5813      15        4   
5814      15        4   
5815      15        4   
5816      15        4   
5817      15        4   
5818      15        4   
5819      15        4   
5820      15        4   
5821      15        4   
5822      15        4   
5823      15        4   
5824      15        4   
5825      15        4   
5826      15        4   
5827      15        4   
5828      15        4   
5829      15        4   
5830      15        4   
5831      15        4   
5832      15        4   
5833      15        4   
5834      15        4   
5835      15        4   
5836      15        4   
5837      15        4   
5838      15        4   
5839      15        4   
5840      15        4   
5841      15        4   
5842      15        4   
5843      15        4   
5844      15        4   
5845      15        4   
5846      15        4   
5847      15        4   
5848      15        4   
5849      15        4   
5850      15        4   
5851      15        4   
5852      15        4   
5853      15        4   
5854      15        4   
5855      15        1   
5856      15        1   
5857      15        4   
5858      15        5   
5859      15        4   
5860      15        4   
5861      15        4   
5862      15        4   
5863      15        1   
5864      15        1   
5865      15        1   
5866      15        1   
5867      15        1   
5868      15        2   
5869      15        2   
5870      15        2   
5871      15        3   
5872      15        4   
5873      15        1   
5874      15        2   
5875      15        2   
5876      15        2   
5877      15        1   
5878      15        2   
5879      15        1   
5880      15        1   
5881      15        1   
5882      15        1   
5883      15        5   
5884      15        4   
5885      15        4   
5886      15        2   
5887      15        3   
5888      15        3   
5889      14        3   
5890      14        3   
5891      14        3   
5892      14        3   
5893      14        3   
5894      14        3   
5895      14        3   
5896      14        3   
5897      14        4   
5898      14        4   
5899      14        4   
5900      14        4   
5901      14        4   
5902      14        3   
5903      14        3   
5904      14        3   
5905      14        3   
5906      14        3   
5907      14        3   
5908      14        3   
5909      14        3   
5910      15        2   
5911      15        1   
5912      14        3   
5913      14        3   
5914      14        4   
5915      14        4   
5916      14        4   
5917      14        4   
5918      14        4   
5919      14        4   
5920      14        4   
5921      14        4   
5922      14        4   
5923      14        4   
5924      14        4   
5925      14        3   
5926      14        3   
5927      14        3   
5928      14        3   
5929      14        3   
5930      14        3   
5931      14        3   
5932      14        3   
5933      14        4   
5934      14        4   
5935      14        4   
5936      14        5   
5937      14        5   
5938      14        5   
5939      14        5   
5940      14        5   
5941      14        4   
5942      14        4   
5943      14        4   
5944      14        4   
5945      14        4   
5946      14        4   
5947      14        4   
5948      14        3   
5949      14        3   
5950      14        3   
5951      14        3   
5952      14        3   
5953      14        3   
5954      14        3   
5955      14        3   
5956      14        3   
5957      14        3   
5958      14        4   
5959      14        4   
5960      14        2   
5961      14        2   
5962      14        2   
5963      14        2   
5964      14        2   
5965      14        2   
5966      14        3   
5967      14        3   
5968      14        3   
5969      14        3   
5970      14        3   
5971      14        3   
5972      14        3   
5973      14        5   
5974      14        5   
5975      14        5   
5976      14        5   
5977      14        5   
5978      15        4   
5979      14        5   
5980      14        2   
5981      15        5   
5982      15        3   
5983      15        5   

==> anc/Perfect16.txt <==
#         r(C)      k(C)
1         13        6   
2         12        9   
3         12        7   
4         12        8   
5         12        9   
6         12        7   
7         12        7   
8         13        5   
9         12        7   
10        13        4   
11        12        7   
12        12        7   
13        12        7   
14        13        4   
15        14        4   
16        13        6   
17        13        6   
18        13        4   
19        13        5   
20        13        4   
21        13        4   
22        13        5   
23        13        4   
24        13        5   
25        14        5   
26        13        5   
27        13        7   
28        13        5   
29        13        6   
30        13        6   
31        13        6   
32        13        5   
33        13        5   
34        13        5   
35        13        5   
36        13        7   
37        14        5   
38        13        7   
39        13        6   
40        13        6   
41        13        5   
42        13        6   
43        14        4   
44        13        6   
45        13        6   
46        13        4   
47        13        5   
48        13        4   
49        13        4   
50        13        6   
51        13        4   
52        13        5   
53        13        5   
54        13        4   
55        13        4   
56        13        5   
57        13        4   
58        13        5   
59        13        4   
60        13        4   
61        13        4   
62        13        5   
63        13        7   
64        13        4   
65        13        6   
66        14        5   
67        13        6   
68        14        3   
69        13        5   
70        13        4   
71        14        2   
72        13        4   
73        13        4   
74        13        5   
75        13        4   
76        13        5   
77        13        5   
78        13        4   
79        14        5   
80        13        6   
81        13        6   
82        14        3   
83        13        5   
84        13        5   
85        14        3   
86        13        5   
87        13        7   
88        13        6   
89        13        6   
90        13        5   
91        13        6   
92        13        4   
93        13        6   
94        13        5   
95        13        5   
96        13        5   
97        13        4   
98        13        6   
99        13        5   
100       13        5   
101       13        5   
102       13        6   
103       13        4   
104       13        6   
105       13        4   
106       13        4   
107       13        4   
108       13        5   
109       13        5   
110       13        5   
111       13        4   
112       13        5   
113       13        4   
114       13        5   
115       13        5   
116       13        6   
117       13        4   
118       13        4   
119       13        6   
120       13        4   
121       13        6   
122       13        5   
123       13        4   
124       13        4   
125       13        6   
126       13        6   
127       13        4   
128       13        4   
129       13        6   
130       13        6   
131       13        4   
132       13        5   
133       13        4   
134       13        5   
135       13        4   
136       13        4   
137       13        5   
138       13        4   
139       13        4   
140       13        4   
141       13        4   
142       13        4   
143       13        6   
144       13        6   
145       13        6   
146       13        6   
147       13        6   
148       14        4   
149       13        6   
150       14        3   
151       13        6   
152       13        5   
153       13        5   
154       13        5   
155       13        4   
156       13        6   
157       13        6   
158       13        4   
159       13        5   
160       13        6   
161       13        6   
162       13        4   
163       13        5   
164       13        5   
165       13        4   
166       13        4   
167       13        5   
168       13        4   
169       13        4   
170       13        5   
171       13        5   
172       13        5   
173       13        4   
174       13        6   
175       13        4   
176       13        5   
177       13        4   
178       13        4   
179       13        5   
180       13        5   
181       13        5   
182       13        5   
183       13        4   
184       13        6   
185       14        5   
186       13        4   
187       13        4   
188       13        5   
189       13        4   
190       13        5   
191       13        5   
192       13        4   
193       13        6   
194       13        4   
195       13        4   
196       13        5   
197       13        5   
198       13        4   
199       13        4   
200       13        4   
201       13        4   
202       13        5   
203       13        5   
204       13        5   
205       13        4   
206       13        5   
207       13        4   
208       13        5   
209       13        5   
210       13        5   
211       13        4   
212       13        5   
213       13        4   
214       13        5   
215       13        5   
216       13        5   
217       13        5   
218       13        5   
219       13        5   
220       13        4   
221       13        5   
222       13        6   
223       13        6   
224       13        4   
225       13        5   
226       13        4   
227       14        3   
228       14        4   
229       14        4   
230       14        4   
231       14        5   
232       14        5   
233       14        4   
234       14        4   
235       14        5   
236       14        5   
237       14        5   
238       14        5   
239       14        5   
240       14        5   
241       14        5   
242       14        4   
243       14        5   
244       14        5   
245       14        3   
246       14        2   
247       14        5   
248       11        11  
249       12        8   
250       12        7   
251       13        5   
252       13        6   
253       13        8   
254       13        6   
255       13        6   
256       13        5   
257       13        7   
258       14        6   
259       13        6   
260       13        8   
261       13        8   
262       14        7   
263       13        8   
264       13        7   
265       13        6   
266       13        7   
267       13        7   
268       13        4   
269       13        6   
270       13        5   
271       13        6   
272       13        5   
273       13        6   
274       13        8   
275       13        6   
276       14        5   
277       13        7   
278       13        6   
279       14        4   
280       13        6   
281       13        6   
282       13        6   
283       14        4   
284       13        6   
285       14        4   
286       13        7   
287       13        5   
288       13        5   
289       13        8   
290       13        6   
291       13        6   
292       13        6   
293       13        6   
294       13        6   
295       13        5   
296       13        6   
297       13        8   
298       13        6   
299       13        5   
300       13        5   
301       13        4   
302       13        4   
303       13        4   
304       13        4   
305       13        4   
306       13        5   
307       13        4   
308       13        5   
309       13        5   
310       14        4   
311       14        5   
312       14        4   
313       14        5   
314       14        4   
315       14        3   
316       14        5   
317       14        4   
318       14        3   
319       14        4   
320       14        3   
321       14        3   
322       14        3   
323       14        3   
324       14        3   
325       14        3   
326       14        5   
327       14        3   
328       14        5   
329       14        3   
330       14        4   
331       14        3   
332       14        3   
333       14        3   
334       14        2   
335       14        3   
336       15        4   
337       15        4   
338       15        4   
339       15        5   
340       14        3   
341       14        4   
342       14        3   
343       14        3   
344       14        3   
345       14        3   
346       14        3   
347       14        2   
348       14        3   
349       14        3   
350       14        3   
351       14        3   
352       14        3   
353       14        3   
354       14        3   
355       14        2   
356       14        3   
357       14        3   
358       14        3   
359       14        3   
360       14        4   
361       14        3   
362       14        3   
363       14        3   
364       14        5   
365       14        3   
366       14        2   
367       14        3   
368       14        3   
369       14        5   
370       14        3   
371       14        4   
372       14        3   
373       14        4   
374       14        4   
375       14        5   
376       14        5   
377       14        4   
378       14        4   
379       14        5   
380       14        4   
381       14        4   
382       14        4   
383       14        5   
384       14        3   
385       14        4   
386       14        4   
387       14        5   
388       14        3   
389       14        4   
390       14        4   
391       14        3   
392       14        3   
393       14        3   
394       14        3   
395       14        2   
396       14        3   
397       14        4   
398       14        3   
399       14        3   
400       14        3   
401       14        4   
402       14        4   
403       14        2   
404       14        3   
405       14        2   
406       14        2   
407       14        3   
408       14        3   
409       14        3   
410       14        3   
411       14        4   
412       14        4   
413       14        4   
414       14        3   
415       14        3   
416       14        3   
417       14        3   
418       14        2   
419       14        3   
420       14        2   
421       14        2   
422       14        2   
423       14        3   
424       14        2   
425       14        3   
426       14        2   
427       14        2   
428       14        2   
429       14        3   
430       14        2   
431       14        2   
432       14        3   
433       14        4   
434       14        4   
435       14        3   
436       14        3   
437       14        3   
438       14        3   
439       14        3   
440       14        3   
441       14        3   
442       14        2   
443       14        2   
444       14        2   
445       14        3   
446       14        3   
447       14        2   
448       14        5   
449       14        2   
450       14        3   
451       14        4   
452       14        3   
453       14        2   
454       14        3   
455       14        3   
456       14        3   
457       14        3   
458       14        3   
459       14        3   
460       14        3   
461       14        3   
462       14        3   
463       14        3   
464       14        3   
465       14        4   
466       14        3   
467       14        3   
468       14        2   
469       14        2   
470       14        3   
471       14        3   
472       14        3   
473       14        3   
474       14        3   
475       14        3   
476       14        4   
477       14        3   
478       14        3   
479       14        2   
480       14        3   
481       14        3   
482       14        4   
483       14        4   
484       14        2   
485       14        2   
486       14        3   
487       14        3   
488       14        3   
489       14        3   
490       14        2   
491       14        3   
492       14        3   
493       14        2   
494       14        4   
495       14        4   
496       14        2   
497       14        3   
498       14        3   
499       14        4   
500       14        2   
501       14        3   
502       14        4   
503       14        4   
504       14        4   
505       14        4   
506       14        4   
507       14        4   
508       14        5   
509       14        4   
510       14        3   
511       14        4   
512       14        4   
513       14        3   
514       14        3   
515       14        3   
516       14        3   
517       14        4   
518       14        4   
519       14        4   
520       14        4   
521       14        3   
522       14        3   
523       14        3   
524       14        4   
525       14        4   
526       14        5   
527       14        5   
528       14        4   
529       14        5   
530       14        4   
531       14        4   
532       14        4   
533       14        3   
534       14        4   
535       14        2   
536       14        4   
537       14        3   
538       14        5   
539       14        3   
540       14        4   
541       14        4   
542       14        4   
543       14        4   
544       14        5   
545       14        4   
546       14        5   
547       14        4   
548       14        5   
549       14        5   
550       14        5   
551       14        4   
552       14        4   
553       14        5   
554       14        6   
555       14        6   
556       14        5   
557       14        5   
558       14        5   
559       14        4   
560       14        6   
561       14        4   
562       14        4   
563       14        6   
564       14        5   
565       14        4   
566       14        5   
567       14        4   
568       14        5   
569       14        4   
570       14        3   
571       14        5   
572       14        4   
573       14        3   
574       14        3   
575       14        3   
576       14        4   
577       14        3   
578       14        4   
579       14        4   
580       14        4   
581       14        3   
582       14        4   
583       14        4   
584       14        4   
585       14        3   
586       14        4   
587       14        5   
588       14        3   
589       14        4   
590       14        4   
591       14        4   
592       14        3   
593       14        4   
594       14        3   
595       14        4   
596       14        4   
597       14        3   
598       14        3   
599       14        3   
600       14        3   
601       14        4   
602       14        4   
603       14        5   
604       14        4   
605       14        3   
606       14        3   
607       14        4   
608       14        4   
609       14        4   
610       14        5   
611       14        4   
612       14        4   
613       14        3   
614       14        4   
615       14        4   
616       14        4   
617       14        3   
618       14        4   
619       14        5   
620       14        3   
621       14        3   
622       14        4   
623       14        2   
624       14        3   
625       14        3   
626       14        3   
627       14        2   
628       14        3   
629       14        3   
630       14        4   
631       14        4   
632       14        4   
633       14        3   
634       14        3   
635       14        5   
636       14        5   
637       14        5   
638       14        4   
639       14        3   
640       14        2   
641       14        3   
642       14        3   
643       14        2   
644       14        2   
645       14        2   
646       14        4   
647       14        2   
648       14        2   
649       14        4   
650       14        4   
651       14        2   
652       14        4   
653       14        5   
654       14        5   
655       14        4   
656       14        3   
657       14        3   
658       14        4   
659       14        4   
660       14        4   
661       14        3   
662       14        4   
663       14        4   
664       14        5   
665       14        5   
666       14        4   
667       14        4   
668       14        4   
669       14        5   
670       14        4   
671       14        5   
672       14        4   
673       14        4   
674       14        4   
675       14        4   
676       14        4   
677       14        5   
678       14        4   
679       14        5   
680       14        4   
681       14        4   
682       14        4   
683       14        4   
684       14        4   
685       14        3   
686       14        4   
687       14        4   
688       14        4   
689       14        4   
690       14        2   
691       14        4   
692       14        4   
693       14        4   
694       14        3   
695       14        3   
696       14        3   
697       14        3   
698       14        4   
699       14        5   
700       14        4   
701       14        5   
702       14        4   
703       14        3   
704       15        3   
705       15        3   
706       15        4   
707       14        4   
708       14        4   
709       14        4   
710       14        6   
711       14        4   
712       14        3   
713       14        4   
714       14        4   
715       14        5   
716       14        6   
717       14        4   
718       14        4   
719       14        4   
720       14        4   
721       14        4   
722       14        3   
723       14        5   
724       14        4   
725       14        5   
726       14        4   
727       14        5   
728       14        4   
729       14        4   
730       14        4   
731       14        4   
732       14        3   
733       14        2   
734       15        2   
735       15        2   
736       14        2   
737       14        3   
738       14        3   
739       14        5   
740       14        3   
741       14        3   
742       14        3   
743       14        4   
744       14        4   
745       14        4   
746       14        3   
747       14        4   
748       14        4   
749       14        4   
750       14        3   
751       14        4   
752       14        3   
753       14        2   
754       14        2   
755       14        3   
756       14        4   
757       14        5   
758       14        3   
759       14        5   
760       14        4   
761       14        4   
762       14        4   
763       14        4   
764       14        3   
765       14        2   
766       14        3   
767       14        3   
768       14        2   
769       14        4   
770       14        4   
771       14        4   
772       14        4   
773       14        4   
774       14        4   
775       14        3   
776       14        3   
777       14        5   
778       14        4   
779       14        4   
780       14        4   
781       14        3   
782       14        3   
783       14        4   
784       14        4   
785       14        4   
786       14        4   
787       14        4   
788       14        4   
789       14        4   
790       14        5   
791       14        3   
792       14        3   
793       14        3   
794       14        3   
795       14        3   
796       14        4   
797       14        4   
798       14        3   
799       14        4   
800       14        3   
801       14        3   
802       14        4   
803       14        3   
804       14        2   
805       14        3   
806       14        4   
807       14        5   
808       14        4   
809       14        4   
810       14        4   
811       14        5   
812       14        4   
813       14        4   
814       14        3   
815       14        3   
816       14        3   
817       14        4   
818       14        4   
819       14        4   
820       14        2   
821       14        3   
822       14        2   
823       15        5   
824       15        4   
825       15        4   
826       15        1   
827       15        1   
828       15        1   
829       15        2   
830       15        4   
831       15        5   
832       15        4   
833       15        3   
834       15        4   
835       15        4   
836       15        4   
837       15        4   
838       14        2   
839       14        4   
840       14        3   
841       14        2   
842       14        2   
843       14        4   
844       14        4   
845       14        4   
846       14        3   
847       14        2   
848       14        4   
849       14        3   
850       14        4   
851       14        4   
852       14        3   
853       14        4   
854       14        4   
855       14        3   
856       14        3   
857       14        4   
858       14        3   
859       14        4   
860       14        3   
861       14        4   
862       14        4   
863       14        4   
864       14        4   
865       14        2   
866       14        3   
867       14        3   
868       14        3   
869       14        5   
870       14        3   
871       14        4   
872       14        4   
873       14        3   
874       14        4   
875       14        4   
876       14        3   
877       14        4   
878       14        4   
879       14        3   
880       14        3   
881       14        3   
882       14        3   
883       14        3   
884       14        3   
885       14        4   
886       14        4   
887       14        4   
888       14        3   
889       14        4   
890       14        4   
891       14        4   
892       14        3   
893       14        3   
894       14        3   
895       14        3   
896       14        3   
897       14        4   
898       14        4   
899       14        4   
900       14        4   
901       14        3   
902       14        3   
903       14        4   
904       14        5   
905       14        4   
906       14        4   
907       14        4   
908       14        4   
909       14        4   
910       14        4   
911       14        4   
912       14        3   
913       14        5   
914       14        4   
915       14        4   
916       14        2   
917       14        5   
918       14        5   
919       14        3   
920       14        3   
921       14        4   
922       14        4   
923       14        4   
924       14        4   
925       14        5   
926       14        5   
927       14        5   
928       14        5   
929       14        6   
930       14        4   
931       14        5   
932       14        4   
933       14        6   
934       14        4   
935       14        4   
936       14        4   
937       14        5   
938       14        4   
939       14        3   
940       14        3   
941       14        3   
942       14        4   
943       14        5   
944       14        6   
945       14        4   
946       14        5   
947       14        5   
948       14        4   
949       14        4   
950       14        4   
951       14        5   
952       14        4   
953       14        5   
954       14        6   
955       14        4   
956       14        5   
957       14        3   
958       14        3   
959       14        4   
960       14        4   
961       14        4   
962       14        4   
963       14        4   
964       14        4   
965       14        4   
966       14        5   
967       14        4   
968       14        3   
969       14        4   
970       14        4   
971       14        5   
972       14        4   
973       14        6   
974       14        6   
975       14        3   
976       14        4   
977       14        2   
978       14        4   
979       14        3   
980       14        3   
981       14        4   
982       14        5   
983       14        4   
984       14        5   
985       14        5   
986       14        4   
987       14        3   
988       14        4   
989       14        4   
990       14        4   
991       14        4   
992       14        5   
993       14        3   
994       14        4   
995       14        5   
996       14        4   
997       14        5   
998       14        4   
999       14        3   
1000      14        4   
1001      14        3   
1002      14        4   
1003      14        2   
1004      14        3   
1005      14        4   
1006      14        4   
1007      14        4   
1008      14        3   
1009      14        4   
1010      14        4   
1011      14        4   
1012      14        3   
1013      14        4   
1014      14        3   
1015      14        4   
1016      14        3   
1017      14        3   
1018      14        4   
1019      14        2   
1020      14        4   
1021      14        4   
1022      14        4   
1023      14        5   
1024      14        4   
1025      14        4   
1026      14        4   
1027      14        4   
1028      14        4   
1029      14        4   
1030      14        4   
1031      14        5   
1032      14        4   
1033      14        4   
1034      14        3   
1035      14        4   
1036      14        4   
1037      14        4   
1038      14        3   
1039      14        3   
1040      14        4   
1041      14        4   
1042      14        3   
1043      14        3   
1044      14        4   
1045      14        3   
1046      14        3   
1047      14        3   
1048      14        5   
1049      14        5   
1050      14        5   
1051      14        3   
1052      14        5   
1053      14        4   
1054      14        4   
1055      14        4   
1056      14        3   
1057      14        3   
1058      14        5   
1059      14        3   
1060      14        4   
1061      14        4   
1062      14        4   
1063      14        4   
1064      14        3   
1065      14        4   
1066      14        3   
1067      14        4   
1068      14        3   
1069      14        3   
1070      14        5   
1071      14        5   
1072      14        3   
1073      14        2   
1074      14        4   
1075      14        4   
1076      14        4   
1077      14        4   
1078      14        4   
1079      14        4   
1080      14        3   
1081      14        3   
1082      14        3   
1083      14        3   
1084      14        4   
1085      14        4   
1086      14        4   
1087      14        5   
1088      14        4   
1089      14        4   
1090      14        3   
1091      14        4   
1092      14        5   
1093      14        2   
1094      14        2   
1095      14        2   
1096      14        2   
1097      14        4   
1098      14        4   
1099      14        2   
1100      14        4   
1101      14        4   
1102      14        3   
1103      14        4   
1104      14        4   
1105      14        4   
1106      14        4   
1107      14        3   
1108      14        4   
1109      14        3   
1110      14        3   
1111      14        4   
1112      14        4   
1113      14        3   
1114      15        4   
1115      15        4   
1116      14        2   
1117      14        3   
1118      14        3   
1119      14        2   
1120      14        3   
1121      14        4   
1122      14        2   
1123      14        4   
1124      14        3   
1125      14        4   
1126      14        4   
1127      14        4   
1128      14        3   
1129      14        4   
1130      14        3   
1131      14        4   
1132      14        5   
1133      14        3   
1134      14        4   
1135      14        3   
1136      14        4   
1137      14        4   
1138      14        4   
1139      14        4   
1140      14        3   
1141      14        3   
1142      14        4   
1143      14        5   
1144      14        3   
1145      14        4   
1146      14        4   
1147      14        4   
1148      14        3   
1149      14        4   
1150      14        4   
1151      14        4   
1152      14        4   
1153      14        3   
1154      14        3   
1155      14        3   
1156      14        3   
1157      14        4   
1158      14        5   
1159      14        4   
1160      14        3   
1161      14        4   
1162      14        4   
1163      14        3   
1164      14        3   
1165      14        4   
1166      14        4   
1167      14        4   
1168      14        3   
1169      14        4   
1170      14        4   
1171      14        4   
1172      14        4   
1173      14        3   
1174      14        4   
1175      14        2   
1176      14        2   
1177      14        3   
1178      14        4   
1179      14        3   
1180      14        2   
1181      14        3   
1182      14        2   
1183      14        4   
1184      14        3   
1185      15        4   
1186      15        4   
1187      14        3   
1188      14        3   
1189      14        4   
1190      14        4   
1191      14        4   
1192      14        3   
1193      14        2   
1194      14        4   
1195      14        3   
1196      14        3   
1197      14        4   
1198      14        4   
1199      14        3   
1200      14        4   
1201      14        3   
1202      14        4   
1203      14        4   
1204      14        3   
1205      14        4   
1206      14        3   
1207      14        4   
1208      14        5   
1209      14        4   
1210      14        5   
1211      14        5   
1212      14        5   
1213      14        4   
1214      14        5   
1215      14        5   
1216      14        4   
1217      14        5   
1218      14        5   
1219      14        3   
1220      14        5   
1221      14        5   
1222      14        5   
1223      14        5   
1224      14        5   
1225      14        4   
1226      14        5   
1227      14        5   
1228      14        5   
1229      14        4   
1230      14        4   
1231      14        4   
1232      14        3   
1233      14        4   
1234      14        4   
1235      14        4   
1236      14        4   
1237      14        3   
1238      14        4   
1239      14        3   
1240      14        4   
1241      14        5   
1242      14        5   
1243      14        3   
1244      14        4   
1245      14        4   
1246      14        3   
1247      14        4   
1248      14        4   
1249      14        5   
1250      14        4   
1251      14        4   
1252      14        4   
1253      14        2   
1254      14        3   
1255      14        3   
1256      14        4   
1257      14        4   
1258      14        4   
1259      14        4   
1260      14        4   
1261      14        3   
1262      14        4   
1263      14        4   
1264      14        4   
1265      14        4   
1266      14        4   
1267      14        4   
1268      14        3   
1269      14        4   
1270      14        3   
1271      14        3   
1272      14        2   
1273      14        5   
1274      14        5   
1275      14        5   
1276      14        5   
1277      14        5   
1278      14        5   
1279      14        5   
1280      14        5   
1281      14        5   
1282      14        3   
1283      14        3   
1284      14        3   
1285      14        5   
1286      14        5   
1287      14        4   
1288      14        4   
1289      14        4   
1290      14        4   
1291      14        4   
1292      14        3   
1293      14        3   
1294      14        4   
1295      14        2   
1296      14        4   
1297      14        4   
1298      14        4   
1299      14        4   
1300      14        4   
1301      14        3   
1302      14        5   
1303      14        3   
1304      14        3   
1305      14        3   
1306      14        4   
1307      14        3   
1308      14        3   
1309      14        4   
1310      14        3   
1311      14        3   
1312      14        4   
1313      14        3   
1314      14        3   
1315      14        2   
1316      14        3   
1317      14        2   
1318      14        3   
1319      14        3   
1320      14        4   
1321      14        3   
1322      14        2   
1323      14        2   
1324      14        2   
1325      14        2   
1326      14        5   
1327      14        4   
1328      14        3   
1329      14        4   
1330      14        5   
1331      14        3   
1332      14        3   
1333      14        3   
1334      14        4   
1335      14        3   
1336      14        4   
1337      14        4   
1338      14        4   
1339      14        4   
1340      14        4   
1341      14        3   
1342      14        4   
1343      14        2   
1344      14        3   
1345      14        4   
1346      14        4   
1347      14        3   
1348      14        4   
1349      14        3   
1350      14        4   
1351      14        3   
1352      14        4   
1353      14        4   
1354      14        4   
1355      14        4   
1356      14        3   
1357      14        4   
1358      14        4   
1359      14        4   
1360      14        3   
1361      14        4   
1362      14        5   
1363      14        5   
1364      14        4   
1365      14        4   
1366      14        4   
1367      14        4   
1368      14        4   
1369      14        3   
1370      14        2   
1371      14        2   
1372      14        3   
1373      14        2   
1374      14        4   
1375      14        4   
1376      14        4   
1377      14        4   
1378      14        4   
1379      14        3   
1380      14        4   
1381      14        2   
1382      14        3   
1383      14        4   
1384      14        4   
1385      14        3   
1386      14        3   
1387      14        3   
1388      14        3   
1389      14        3   
1390      14        3   
1391      14        4   
1392      14        4   
1393      14        4   
1394      14        3   
1395      14        3   
1396      14        3   
1397      14        4   
1398      14        4   
1399      14        3   
1400      14        3   
1401      14        4   
1402      14        4   
1403      14        3   
1404      14        3   
1405      14        2   
1406      14        3   
1407      14        4   
1408      14        3   
1409      14        4   
1410      14        3   
1411      14        3   
1412      14        4   
1413      14        4   
1414      14        4   
1415      14        4   
1416      14        4   
1417      14        3   
1418      14        3   
1419      14        4   
1420      14        4   
1421      14        3   
1422      14        4   
1423      14        4   
1424      14        4   
1425      14        3   
1426      14        4   
1427      14        3   
1428      14        3   
1429      14        3   
1430      14        3   
1431      14        3   
1432      14        3   
1433      14        4   
1434      14        4   
1435      14        4   
1436      14        5   
1437      14        5   
1438      14        3   
1439      14        4   
1440      14        4   
1441      14        4   
1442      14        3   
1443      14        4   
1444      14        3   
1445      14        3   
1446      14        4   
1447      14        5   
1448      14        3   
1449      14        3   
1450      14        4   
1451      14        3   
1452      14        4   
1453      14        4   
1454      14        4   
1455      14        5   
1456      14        3   
1457      14        3   
1458      14        3   
1459      14        3   
1460      14        3   
1461      14        4   
1462      14        4   
1463      14        4   
1464      14        5   
1465      14        5   
1466      14        6   
1467      14        5   
1468      14        5   
1469      14        5   
1470      14        4   
1471      14        5   
1472      14        4   
1473      14        5   
1474      14        4   
1475      14        4   
1476      14        4   
1477      14        6   
1478      14        4   
1479      14        6   
1480      14        4   
1481      14        5   
1482      14        6   
1483      14        4   
1484      14        5   
1485      14        5   
1486      14        4   
1487      14        4   
1488      14        4   
1489      14        4   
1490      14        5   
1491      14        4   
1492      14        5   
1493      14        4   
1494      14        4   
1495      14        4   
1496      14        4   
1497      14        4   
1498      14        5   
1499      14        4   
1500      14        5   
1501      14        4   
1502      14        4   
1503      14        6   
1504      14        5   
1505      14        4   
1506      14        5   
1507      14        4   
1508      14        4   
1509      14        5   
1510      14        5   
1511      14        5   
1512      14        5   
1513      14        5   
1514      14        5   
1515      14        4   
1516      14        6   
1517      14        5   
1518      14        5   
1519      14        4   
1520      14        4   
1521      14        5   
1522      14        5   
1523      14        4   
1524      14        6   
1525      14        6   
1526      14        5   
1527      14        4   
1528      14        5   
1529      14        4   
1530      14        4   
1531      14        4   
1532      14        5   
1533      14        5   
1534      14        5   
1535      14        4   
1536      14        4   
1537      14        5   
1538      14        5   
1539      14        4   
1540      14        6   
1541      14        5   
1542      14        6   
1543      14        4   
1544      14        5   
1545      14        5   
1546      14        4   
1547      14        6   
1548      14        5   
1549      14        6   
1550      14        5   
1551      14        5   
1552      14        4   
1553      14        5   
1554      14        4   
1555      14        5   
1556      14        7   
1557      14        5   
1558      14        5   
1559      14        5   
1560      14        5   
1561      14        5   
1562      14        4   
1563      14        5   
1564      14        5   
1565      14        5   
1566      14        6   
1567      14        7   
1568      14        6   
1569      14        5   
1570      14        6   
1571      14        5   
1572      14        4   
1573      14        4   
1574      14        6   
1575      14        5   
1576      14        5   
1577      14        5   
1578      14        5   
1579      14        5   
1580      14        4   
1581      14        4   
1582      14        4   
1583      14        6   
1584      14        6   
1585      14        6   
1586      14        4   
1587      14        4   
1588      14        6   
1589      14        4   
1590      14        4   
1591      14        4   
1592      14        4   
1593      14        4   
1594      14        4   
1595      14        4   
1596      14        5   
1597      14        5   
1598      14        4   
1599      14        4   
1600      14        5   
1601      14        6   
1602      14        4   
1603      14        5   
1604      14        5   
1605      14        5   
1606      14        4   
1607      14        4   
1608      14        5   
1609      14        4   
1610      14        5   
1611      14        5   
1612      14        4   
1613      14        4   
1614      14        4   
1615      14        6   
1616      14        5   
1617      14        6   
1618      14        5   
1619      14        4   
1620      14        4   
1621      14        3   
1622      14        3   
1623      14        4   
1624      14        4   
1625      14        4   
1626      14        5   
1627      14        4   
1628      14        4   
1629      14        4   
1630      14        5   
1631      14        4   
1632      14        4   
1633      14        4   
1634      14        5   
1635      14        5   
1636      14        5   
1637      14        4   
1638      14        4   
1639      14        4   
1640      14        4   
1641      14        5   
1642      14        4   
1643      14        3   
1644      14        3   
1645      14        4   
1646      14        4   
1647      14        4   
1648      14        5   
1649      14        5   
1650      14        4   
1651      14        4   
1652      14        4   
1653      14        4   
1654      14        4   
1655      14        4   
1656      14        4   
1657      14        4   
1658      14        4   
1659      14        7   
1660      14        6   
1661      14        5   
1662      14        4   
1663      14        5   
1664      14        5   
1665      14        4   
1666      14        4   
1667      14        4   
1668      14        4   
1669      14        5   
1670      14        4   
1671      14        5   
1672      14        6   
1673      14        4   
1674      14        6   
1675      14        5   
1676      14        4   
1677      14        4   
1678      14        5   
1679      14        3   
1680      14        4   
1681      14        4   
1682      14        5   
1683      14        4   
1684      14        5   
1685      14        4   
1686      14        5   
1687      14        5   
1688      14        5   
1689      14        4   
1690      14        4   
1691      14        4   
1692      14        4   
1693      14        3   
1694      14        4   
1695      14        4   
1696      14        4   
1697      14        5   
1698      14        5   
1699      14        5   
1700      14        5   
1701      14        4   
1702      14        5   
1703      14        4   
1704      14        5   
1705      14        5   
1706      14        5   
1707      14        5   
1708      14        6   
1709      14        6   
1710      14        5   
1711      14        4   
1712      14        4   
1713      14        5   
1714      14        4   
1715      14        4   
1716      14        5   
1717      14        6   
1718      14        5   
1719      14        4   
1720      14        4   
1721      14        5   
1722      14        5   
1723      14        4   
1724      14        4   
1725      14        5   
1726      14        5   
1727      14        4   
1728      14        5   
1729      14        5   
1730      14        6   
1731      14        4   
1732      14        4   
1733      14        6   
1734      14        5   
1735      14        4   
1736      14        5   
1737      14        6   
1738      14        4   
1739      14        6   
1740      14        5   
1741      14        4   
1742      14        3   
1743      14        4   
1744      14        3   
1745      14        3   
1746      14        4   
1747      14        4   
1748      14        4   
1749      14        3   
1750      14        4   
1751      14        4   
1752      14        4   
1753      14        3   
1754      14        4   
1755      14        3   
1756      14        4   
1757      14        3   
1758      14        4   
1759      14        4   
1760      14        4   
1761      14        4   
1762      14        5   
1763      14        3   
1764      14        4   
1765      14        5   
1766      14        4   
1767      14        4   
1768      14        4   
1769      14        3   
1770      14        4   
1771      14        4   
1772      14        4   
1773      14        4   
1774      14        4   
1775      14        5   
1776      14        3   
1777      14        4   
1778      14        5   
1779      14        4   
1780      14        5   
1781      14        5   
1782      14        5   
1783      14        4   
1784      14        3   
1785      14        5   
1786      14        4   
1787      14        5   
1788      14        5   
1789      14        5   
1790      14        5   
1791      14        5   
1792      14        4   
1793      14        5   
1794      14        3   
1795      14        4   
1796      14        4   
1797      14        4   
1798      14        4   
1799      14        4   
1800      14        5   
1801      14        3   
1802      14        4   
1803      14        4   
1804      14        4   
1805      14        4   
1806      14        4   
1807      14        3   
1808      14        4   
1809      14        4   
1810      14        4   
1811      14        4   
1812      14        5   
1813      14        4   
1814      14        4   
1815      14        4   
1816      14        4   
1817      14        4   
1818      14        4   
1819      14        5   
1820      14        4   
1821      14        4   
1822      14        5   
1823      14        4   
1824      14        4   
1825      14        4   
1826      14        5   
1827      14        4   
1828      14        4   
1829      14        4   
1830      14        4   
1831      14        4   
1832      14        3   
1833      14        4   
1834      14        4   
1835      14        4   
1836      14        5   
1837      14        5   
1838      14        5   
1839      14        5   
1840      14        4   
1841      14        4   
1842      14        4   
1843      14        4   
1844      14        4   
1845      14        4   
1846      14        4   
1847      14        4   
1848      14        5   
1849      14        4   
1850      14        4   
1851      14        5   
1852      14        4   
1853      14        5   
1854      14        5   
1855      14        5   
1856      14        4   
1857      14        4   
1858      14        4   
1859      14        3   
1860      14        4   
1861      14        4   
1862      14        4   
1863      14        4   
1864      14        4   
1865      14        4   
1866      14        4   
1867      14        4   
1868      14        3   
1869      14        3   
1870      14        4   
1871      14        4   
1872      14        3   
1873      14        3   
1874      14        4   
1875      14        6   
1876      14        6   
1877      14        8   
1878      14        5   
1879      14        5   
1880      14        6   
1881      14        5   
1882      14        5   
1883      14        4   
1884      14        4   
1885      14        3   
1886      14        4   
1887      14        4   
1888      14        4   
1889      14        4   
1890      14        4   
1891      14        4   
1892      14        4   
1893      14        4   
1894      14        4   
1895      14        4   
1896      14        4   
1897      14        3   
1898      14        4   
1899      14        4   
1900      14        4   
1901      14        4   
1902      14        4   
1903      14        4   
1904      14        3   
1905      14        4   
1906      14        5   
1907      14        4   
1908      14        3   
1909      14        4   
1910      14        4   
1911      14        4   
1912      14        6   
1913      14        5   
1914      14        4   
1915      14        4   
1916      14        6   
1917      14        6   
1918      14        5   
1919      14        5   
1920      14        5   
1921      14        2   
1922      14        5   
1923      14        5   
1924      14        4   
1925      14        4   
1926      14        5   
1927      14        4   
1928      14        4   
1929      14        2   
1930      14        5   
1931      14        4   
1932      14        4   
1933      14        4   
1934      14        5   
1935      14        4   
1936      14        5   
1937      14        4   
1938      14        4   
1939      14        4   
1940      14        5   
1941      14        3   
1942      14        5   
1943      14        4   
1944      14        4   
1945      14        4   
1946      14        5   
1947      14        4   
1948      14        5   
1949      14        5   
1950      14        5   
1951      14        4   
1952      14        5   
1953      14        4   
1954      14        3   
1955      14        4   
1956      14        4   
1957      14        4   
1958      14        5   
1959      14        4   
1960      14        5   
1961      14        5   
1962      14        6   
1963      14        4   
1964      14        5   
1965      14        3   
1966      14        3   
1967      14        3   
1968      14        3   
1969      14        4   
1970      14        5   
1971      14        3   
1972      14        4   
1973      14        3   
1974      14        3   
1975      14        4   
1976      14        4   
1977      14        5   
1978      14        5   
1979      14        4   
1980      14        3   
1981      14        3   
1982      14        4   
1983      14        2   
1984      14        2   
1985      14        3   
1986      14        4   
1987      14        4   
1988      14        3   
1989      14        3   
1990      15        5   
1991      15        1   
1992      15        2   
1993      15        2   
1994      15        3   
1995      15        1   
1996      15        4   
1997      15        4   
1998      15        4   
1999      15        4   
2000      15        4   
2001      15        5   
2002      15        4   
2003      15        4   
2004      15        4   
2005      15        4   
2006      15        4   
2007      15        4   
2008      15        4   
2009      15        4   
2010      15        4   
2011      15        4   
2012      15        4   
2013      15        4   
2014      15        4   
2015      15        4   
2016      15        4   
2017      15        4   
2018      15        4   
2019      15        4   
2020      15        4   
2021      15        4   
2022      15        5   
2023      15        4   
2024      15        4   
2025      15        4   
2026      15        4   
2027      15        4   
2028      15        4   
2029      15        4   
2030      15        4   
2031      15        4   
2032      15        4   
2033      15        4   
2034      15        4   
2035      15        4   
2036      15        4   
2037      15        4   
2038      15        4   
2039      15        4   
2040      15        4   
2041      15        4   
2042      15        4   
2043      15        4   
2044      15        4   
2045      15        4   
2046      15        4   
2047      15        4   
2048      15        4   
2049      15        4   
2050      15        4   
2051      15        4   
2052      15        4   
2053      15        4   
2054      15        4   
2055      15        4   
2056      15        4   
2057      15        4   
2058      15        4   
2059      15        4   
2060      15        5   
2061      15        4   
2062      15        4   
2063      15        4   
2064      15        4   
2065      15        4   
2066      15        4   
2067      15        4   
2068      15        4   
2069      15        4   
2070      15        4   
2071      15        4   
2072      15        5   
2073      15        4   
2074      15        4   
2075      15        4   
2076      15        4   
2077      15        4   
2078      15        4   
2079      15        4   
2080      15        4   
2081      15        4   
2082      15        4   
2083      15        4   
2084      15        4   
2085      15        4   
2086      15        4   
2087      15        4   
2088      15        4   
2089      15        4   
2090      15        4   
2091      15        4   
2092      15        4   
2093      15        4   
2094      15        4   
2095      15        4   
2096      15        4   
2097      15        4   
2098      15        4   
2099      15        1   
2100      15        4   
2101      15        5   
2102      15        4   
2103      15        4   
2104      15        4   
2105      15        1   
2106      15        1   
2107      15        1   
2108      15        1   
2109      15        1   
2110      15        2   
2111      15        2   
2112      15        2   
2113      15        3   
2114      15        4   
2115      15        1   
2116      15        2   
2117      15        2   
2118      15        2   
2119      15        1   
2120      15        2   
2121      15        1   
2122      15        1   
2123      15        1   
2124      15        1   
2125      15        5   
2126      15        4   
2127      15        4   
2128      15        2   
2129      15        3   
2130      15        3   
2131      14        3   
2132      14        3   
2133      14        4   
2134      14        3   
2135      14        3   
2136      14        3   
2137      15        2   
2138      15        1   
2139      14        3   
2140      14        4   
2141      14        4   
2142      14        3   
2143      14        4   
2144      14        5   
2145      14        5   
2146      14        4   
2147      14        4   
2148      14        3   
2149      14        3   
2150      14        3   
2151      14        4   
2152      14        2   
2153      14        2   
2154      14        2   
2155      14        2   
2156      14        3   
2157      14        3   
2158      14        5   
2159      14        5   
2160      15        4   
2161      14        5   
2162      14        2   
2163      15        5   
2164      15        3   
2165      15        5   

==> anc/Transitive15.txt <==
#         r(C)      k(C)      |Aut(C)|            |Sym(C)|            |ST(C)|
2         12        9         393216              192                 59     
6         12        9         131072              64                  55     
7         12        9         393216              192                 63     
19        12        7         98304               48                  63     
51        13        7         16384               8                   87     
52        13        7         16384               8                   99     
53        13        7         16384               8                   85     
54        13        7         16384               8                   101    
80        13        7         8192                4                   85     
81        13        7         8192                4                   99     
85        13        7         16384               8                   95     
86        13        7         32768               16                  91     
87        13        7         32768               16                  107    
160       13        7         16384               8                   93     
161       13        7         49152               24                  105    
214       13        7         8192                4                   89     
216       13        7         32768               16                  85     
217       13        7         32768               16                  101    
324       13        6         8192                4                   101    
325       13        6         16384               8                   113    
326       13        6         16384               8                   101    
401       13        6         16384               8                   101    
402       13        6         49152               24                  113    
463       13        6         16384               8                   97     
464       13        6         16384               8                   109    
465       13        6         16384               8                   101    
466       13        6         16384               8                   101    
513       13        5         16384               8                   113    
514       13        5         16384               8                   113    
607       13        6         16384               8                   109    
608       13        6         32768               16                  107    
609       13        6         32768               16                  107    
670       11        11        41287680            20160               35     
678       13        8         196608              96                  89     
679       13        8         589824              288                 101    
689       13        8         196608              96                  95     
690       13        8         196608              96                  101    
691       13        8         196608              96                  95     
694       13        8         65536               32                  91     
695       13        8         65536               32                  97     
722       13        8         32768               16                  93     
723       13        8         65536               32                  99     
724       13        8         65536               32                  95     
754       13        8         32768               16                  97     
770       13        8         65536               32                  99     
771       13        8         196608              96                  95     
839       14        5         6144                3                   129    
840       14        5         2048                1                   153    
843       14        5         6144                3                   197    
858       15        4         6144                3                   233    
941       14        5         4096                2                   187    
942       14        5         4096                2                   179    
954       14        5         4096                2                   189    
955       14        5         4096                2                   181    
970       14        5         4096                2                   181    
987       14        5         4096                2                   175    
1286      14        4         2048                1                   187    
1287      14        4         2048                1                   195    
1457      14        6         4096                2                   137    
1458      14        6         4096                2                   159    
1459      14        6         8192                4                   127    
1461      14        6         8192                4                   159    
1475      14        6         4096                2                   155    
1476      14        6         16384               8                   137    
1478      14        6         16384               8                   169    
1486      14        6         4096                2                   143    
1487      14        6         4096                2                   165    
1688      14        5         4096                2                   143    
1689      14        5         4096                2                   135    
1787      14        5         4096                2                   177    
1788      14        5         16384               8                   169    
1790      14        5         16384               8                   169    
1926      14        5         4096                2                   155    
1927      14        5         4096                2                   177    
1928      14        5         8192                4                   159    
1930      14        5         8192                4                   159    
2024      14        5         4096                2                   159    
2025      14        5         4096                2                   159    
2207      15        5         2048                1                   253    
2208      15        5         6144                3                   213    
2235      15        4         2048                1                   237    
2236      15        4         6144                3                   245    
2531      14        6         4096                2                   147    
2532      14        6         4096                2                   157    
2533      14        6         8192                4                   147    
2535      14        6         8192                4                   143    
2546      14        6         4096                2                   157    
2547      14        6         16384               8                   145    
2549      14        6         16384               8                   153    
2581      14        6         4096                2                   145    
2582      14        6         4096                2                   155    
2583      14        6         8192                4                   139    
2585      14        6         8192                4                   151    
2683      14        6         4096                2                   151    
2684      14        6         16384               8                   145    
2686      14        6         16384               8                   153    
2920      14        5         4096                2                   131    
2922      14        5         4096                2                   159    
2992      14        5         4096                2                   135    
2994      14        5         4096                2                   159    
2995      14        5         4096                2                   139    
2997      14        5         4096                2                   135    
3449      14        5         4096                2                   159    
3450      14        5         4096                2                   181    
3462      14        5         4096                2                   159    
3463      14        5         4096                2                   181    
3464      14        5         4096                2                   159    
3465      14        5         4096                2                   181    
3645      14        5         4096                2                   159    
3647      14        5         4096                2                   159    
3648      14        5         4096                2                   159    
3650      14        5         4096                2                   151    
3668      14        5         4096                2                   151    
3670      14        5         4096                2                   159    
4247      14        6         24576               12                  155    
4248      14        6         49152               24                  149    
4249      14        6         49152               24                  173    
4250      14        5         8192                4                   155    
4251      14        5         8192                4                   177    
4255      14        5         8192                4                   177    
4256      14        5         16384               8                   165    
4257      14        5         16384               8                   189    
4262      14        5         8192                4                   155    
4263      14        5         8192                4                   177    
4278      14        6         8192                4                   141    
4279      14        6         8192                4                   163    
4280      14        6         8192                4                   155    
4281      14        6         8192                4                   153    
4285      14        6         16384               8                   139    
4286      14        6         16384               8                   163    
4287      14        6         8192                4                   153    
4293      14        6         16384               8                   159    
4294      14        6         16384               8                   165    
4317      14        5         16384               8                   165    
4318      14        5         16384               8                   189    
4319      14        5         8192                4                   177    
4339      14        5         16384               8                   189    
4376      14        6         8192                4                   139    
4377      14        6         8192                4                   161    
4378      14        6         8192                4                   137    
4379      14        6         8192                4                   159    
4485      14        7         8192                4                   145    
4486      14        7         8192                4                   151    
4517      14        7         8192                4                   147    
4518      14        7         16384               8                   147    
4519      14        7         16384               8                   155    
4572      14        6         8192                4                   161    
4573      14        6         16384               8                   147    
4574      14        6         16384               8                   171    
4918      14        6         8192                4                   182    
4919      14        6         8192                4                   171    
5296      14        8         344064              168                 119    
5299      14        5         16384               8                   189    
5300      14        6         49152               24                  167    
5301      14        6         49152               24                  173    
5492      14        6         24576               12                  167    
5567      15        5         2048                1                   221    
5568      15        5         2048                1                   245    
5578      15        4         2048                1                   221    
5581      15        4         2048                1                   237    
5583      15        4         2048                1                   305    
5584      15        4         2048                1                   337    
5604      15        4         2048                1                   213    
5605      15        4         2048                1                   245    
5618      15        4         2048                1                   201    
5621      15        4         2048                1                   245    
5633      15        5         2048                1                   289    
5634      15        5         2048                1                   321    
5707      15        4         2048                1                   245    
5709      15        4         2048                1                   285    
5717      15        4         2048                1                   245    
5719      15        4         2048                1                   285    
5730      15        4         2048                1                   237    
5732      15        4         2048                1                   285    
5757      15        4         2048                1                   237    
5759      15        4         2048                1                   277    
5765      15        5         2048                1                   225    
5767      15        5         2048                1                   257    
5774      15        4         2048                1                   217    
5775      15        4         2048                1                   245    
5792      15        4         2048                1                   197    
5796      15        4         2048                1                   217    
5797      15        4         2048                1                   209    
5799      15        4         2048                1                   253    
5816      15        4         2048                1                   245    
5818      15        4         2048                1                   269    
5819      15        4         2048                1                   245    
5823      15        4         2048                1                   237    
5842      15        4         2048                1                   245    
5844      15        4         2048                1                   269    
5845      15        4         2048                1                   237    
5846      15        4         2048                1                   261    
5858      15        5         6144                3                   345    
5859      15        4         6144                3                   377    
5861      15        4         6144                3                   245    
5862      15        4         2048                1                   285    
5933      14        4         2048                1                   207    
5935      14        4         2048                1                   203    
5936      14        5         6144                3                   191    
5976      14        5         43008               21                  203    
5979      14        5         43008               21                  224    

==> anc/Transitive16.txt <==
#         r(C)      k(C)      |Aut(C)|                      |Sym(C)|                      |SQ(C)|
2         12        9         6291456                       3072                          236    
5         12        9         1572864                       768                           228    
12        12        7         1572864                       768                           252    
24        13        5         32768                         16                            468    
27        13        7         65536                         32                            372    
36        13        7         65536                         32                            368    
38        13        7         131072                        64                            388    
63        13        7         196608                        96                            384    
64        13        4         196608                        96                            428    
87        13        7         65536                         32                            376    
119       13        6         65536                         32                            416    
151       13        6         196608                        96                            416    
174       13        6         65536                         32                            408    
191       13        5         32768                         16                            436    
223       13        6         131072                        64                            432    
248       11        11        660602880                     322560                        140    
253       13        8         2359296                       1152                          368    
260       13        8         3145728                       1536                          380    
261       13        8         1572864                       768                           392    
263       13        8         524288                        256                           376    
274       13        8         262144                        128                           380    
289       13        8         524288                        256                           388    
297       13        8         786432                        384                           392    
326       14        5         24576                         12                            588    
328       14        5         98304                         48                            788    
337       15        4         98304                         48                            932    
364       14        5         16384                         8                             754    
369       14        5         16384                         8                             758    
375       14        5         32768                         16                            742    
383       14        5         32768                         16                            730    
424       14        2         4096                          2                             872    
488       14        3         8192                          4                             838    
495       14        4         8192                          4                             786    
555       14        6         16384                         8                             604    
560       14        6         32768                         16                            640    
563       14        6         32768                         16                            616    
635       14        5         16384                         8                             616    
671       14        5         32768                         16                            716    
723       14        5         16384                         8                             672    
759       14        5         16384                         8                             680    
823       15        5         24576                         12                            972    
837       15        4         24576                         12                            956    
929       14        6         16384                         8                             616    
933       14        6         32768                         16                            636    
944       14        6         16384                         8                             612    
974       14        6         32768                         16                            624    
1050      14        5         16384                         8                             600    
1070      14        5         8192                          4                             608    
1214      14        5         32768                         16                            680    
1218      14        5         16384                         8                             680    
1275      14        5         8192                          4                             664    
1279      14        5         16384                         8                             648    
1466      14        6         196608                        96                            632    
1467      14        5         65536                         32                            664    
1469      14        5         65536                         32                            708    
1471      14        5         65536                         32                            664    
1477      14        6         32768                         16                            612    
1479      14        6         65536                         32                            608    
1482      14        6         131072                        64                            648    
1492      14        5         65536                         32                            708    
1500      14        5         262144                        128                           756    
1516      14        6         32768                         16                            596    
1556      14        7         65536                         32                            592    
1567      14        7         65536                         32                            596    
1588      14        6         65536                         32                            640    
1730      14        6         65536                         32                            706    
1877      14        8         5505024                       2688                          476    
1879      14        5         262144                        128                           756    
1880      14        6         393216                        192                           680    
1907      14        4         65536                         32                            764    
1962      14        6         196608                        96                            698    
1968      14        3         24576                         12                            854    
1983      14        2         86016                         42                            896    
2001      15        5         8192                          4                             988    
2004      15        4         4096                          2                             988    
2005      15        4         16384                         8                             1284   
2015      15        4         8192                          4                             988    
2019      15        4         4096                          2                             964    
2022      15        5         16384                         8                             1220   
2056      15        4         8192                          4                             1100   
2059      15        4         8192                          4                             1100   
2063      15        4         8192                          4                             1068   
2070      15        4         8192                          4                             1068   
2072      15        5         8192                          4                             956    
2075      15        4         8192                          4                             988    
2080      15        4         4096                          2                             980    
2081      15        4         8192                          4                             956    
2087      15        4         8192                          4                             1068   
2088      15        4         4096                          2                             1084   
2093      15        4         8192                          4                             1036   
2094      15        4         8192                          4                             1036   
2101      15        5         98304                         48                            1380   
2102      15        4         98304                         48                            1508   
2104      15        4         24576                         12                            1100   
2134      14        3         49152                         24                            848    
2143      14        4         8192                          4                             854    
2144      14        5         49152                         24                            806    
2148      14        3         8192                          4                             850    
2157      14        3         24576                         12                            842    
2159      14        5         344064                        168                           854    
2161      14        5         688128                        336                           896    
